Four-loop large-n_f contributions to the non-singlet structure functions F_2 and F_L

We have calculated the n_f^2 and n_f^3 contributions to the flavour non-singlet structure functions F_2 and F_L in inclusive deep-inelastic scattering at the fourth order in the strong coupling alpha_s. The coefficient functions have been obtained by computing a very large number of Mellin-N moments using the method of differential equations, and then determining the analytic forms in N and Bjorken-x from these. Our new n_f^2 terms are numerically much larger than the n_f^3 leading large-nf parts which were already known; they agree with predictions of the threshold and high-energy resummations. Furthermore our calculation confirms the earlier determination of the four-loop n_f^2 part of the corresponding anomalous dimension. Via the no-pi^2 conjecture/theorem for Euclidean physical quantities, we predict the z4 n_f^3 part of the fifth-order anomalous dimension for the evolution of non-singlet quark distributions.

==> anc/P4nsz4N.h <==
* ----------------------------------------------------------------------
*
*   z4*{nf^3,nf^4} contributions to the five-loop splitting functions 
*   for the evolution of non-singlet quark distributions in Mellin space
*
*   S(R(m1,...,mk),N) denote harmonic sums, den(x) = 1/x denominators.
*
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324
*
*   The nf^4 terms have been obtained before by Gracey in hep-ph/9401214
*
* ----------------------------------------------------------------------

 L  P4nsz4N =

       + cf*nf^4 * (
          - 64/27*S(R(1),N)
          + 16/9
          + 32/27*den(N)
          - 32/27*den(1 + N)
          )

       + cf^2*nf^3 * (
          + 640/9*S(R(1),N)
          - 64/3*S(R(2),N)
          - 88/3
          - 512/9*den(N)
          + 512/9*den(1 + N)
          + 32/3*den(N)^2
          - 32/3*den(1 + N)^2
          )

       + ca*cf*nf^3 * (
          - 1568/27*S(R(1),N)
          + 64/3*S(R(2),N)
          + 176/9
          + 1360/27*den(N)
          - 1360/27*den(1 + N)
          - 32/3*den(N)^2
          + 32/3*den(1 + N)^2
          );


==> anc/a2Lns3nfN.h <==

* ----------------------------------------------------------------------
*
*   Fermionic (nf, nf^2) ep^1 parts to the the 3-loop D-dimensional 
*   coefficient functions for the even-N structure functions F_2, F_L.
*
*   The nf^1 parts of these analytic expressions include  den(N-2) ==
*   1/(N-2) and are thus directly applicable only at N = 4, 6, 8, ...
*
*   S(R(m1,...,mk),N) denote harmonic sums, den(x) = 1/x denominators,
*   and z2, ..., z5 are values of the Riemann zeta-function.
*
*   G00z2 = 1 gives the complete MSbar results, for G00z2 = 0 the 
*   z2 terms are removed.
*   
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324
*
* ----------------------------------------------------------------------
  
 L a2ns3nfN = cf*ca*nf* 16/9 * (

       + S(R(1,1,1,1,1,1),N) * (
          - 195
          )
       + S(R(1,1,1,1,2),N) * (
          + 171
          )
       + S(R(1,1,1,2,1),N) * (
          + 202
          )
       + S(R(1,1,1,3),N) * (
          - 343/2
          )
       + S(R(1,1,2,1,1),N) * (
          + 225
          )
       + S(R(1,1,2,2),N) * (
          - 191
          )
       + S(R(1,1,3,1),N) * (
          - 459/2
          )
       + S(R(1,1,4),N) * (
          + 186
          )
       + S(R(1,2,1,1,1),N) * (
          + 258
          )
       + S(R(1,2,1,2),N) * (
          - 235
          )
       + S(R(1,2,2,1),N) * (
          - 246
          )
       + S(R(1,2,3),N) * (
          + 401/2
          )
       + S(R(1,3,1,1),N) * (
          - 607/2
          )
       + S(R(1,3,2),N) * (
          + 529/2
          )
       + S(R(1,4,1),N) * (
          + 300
          )
       + S(R(1,5),N) * (
          - 229
          )
       + S(R(2,1,1,1,1),N) * (
          + 249
          )
       + S(R(2,1,1,2),N) * (
          - 238
          )
       + S(R(2,1,2,1),N) * (
          - 256
          )
       + S(R(2,1,3),N) * (
          + 481/2
          )
       + S(R(2,2,1,1),N) * (
          - 276
          )
       + S(R(2,2,2),N) * (
          + 249
          )
       + S(R(2,3,1),N) * (
          + 519/2
          )
       + S(R(2,4),N) * (
          - 209
          )
       + S(R(3,1,1,1),N) * (
          - 681/2
          )
       + S(R(3,1,2),N) * (
          + 637/2
          )
       + S(R(3,2,1),N) * (
          + 675/2
          )
       + S(R(3,3),N) * (
          - 281
          )
       + S(R(4,1,1),N) * (
          + 389
          )
       + S(R(4,2),N) * (
          - 338
          )
       + S(R(5,1),N) * (
          - 363
          )
       + S(R(6),N) * (
          + 225
          )
       + S(R(1,1,1,1,1),N) * (
          - 195/2*den(N + 1)
          + 195/2*den(N)
          - 1713/4
          )
       + S(R(1,1,1,2),N) * (
          + 171/2*den(N + 1)
          - 171/2*den(N)
          + 1609/4
          )
       + S(R(1,1,2,1),N) * (
          + 146*den(N + 1)
          - 162*den(N + 2)
          + 135*den(N + 3)
          - 101*den(N)
          + 5551/12
          )
       + S(R(1,1,3),N) * (
          - 15*den(N - 2)
          - 463/4*den(N + 1)
          + 90*den(N + 2)
          - 135*den(N + 3)
          + 343/4*den(N)
          - 9793/24
          )
       + S(R(1,2,1,1),N) * (
          + 135/2*den(N + 1)
          + 162*den(N + 2)
          - 135*den(N + 3)
          - 225/2*den(N)
          + 6317/12
          )
       + S(R(1,2,2),N) * (
          - 3*den(N - 2)
          - 203/2*den(N + 1)
          + 18*den(N + 2)
          - 27*den(N + 3)
          + 191/2*den(N)
          - 5555/12
          )
       + S(R(1,3,1),N) * (
          + 9*den(N - 2)
          - 387/4*den(N + 1)
          - 54*den(N + 2)
          + 81*den(N + 3)
          + 459/4*den(N)
          - 14011/24
          )
       + S(R(1,4),N) * (
          + 18*den(N - 2)
          + 129*den(N + 1)
          - 108*den(N + 2)
          + 162*den(N + 3)
          - 93*den(N)
          + 1387/3
          )
       + S(R(2,1,1,1),N) * (
          + 129*den(N + 1)
          - 129*den(N)
          + 1780/3
          )
       + S(R(2,1,2),N) * (
          - 3*den(N - 2)
          - 247/2*den(N + 1)
          + 18*den(N + 2)
          - 27*den(N + 3)
          + 235/2*den(N)
          - 6937/12
          )
       + S(R(2,2,1),N) * (
          + 3*den(N - 2)
          - 117*den(N + 1)
          - 18*den(N + 2)
          + 27*den(N + 3)
          + 123*den(N)
          - 1235/2
          )
       + S(R(2,3),N) * (
          + 9*den(N - 2)
          + 473/4*den(N + 1)
          - 54*den(N + 2)
          + 81*den(N + 3)
          - 401/4*den(N)
          + 12923/24
          )
       + S(R(3,1,1),N) * (
          + 15*den(N - 2)
          - 487/4*den(N + 1)
          - 90*den(N + 2)
          + 135*den(N + 3)
          + 607/4*den(N)
          - 6519/8
          )
       + S(R(3,2),N) * (
          - 9*den(N - 2)
          + 457/4*den(N + 1)
          + 54*den(N + 2)
          - 81*den(N + 3)
          - 529/4*den(N)
          + 17861/24
          )
       + S(R(4,1),N) * (
          - 24*den(N - 2)
          + 102*den(N + 1)
          + 144*den(N + 2)
          - 216*den(N + 3)
          - 150*den(N)
          + 2669/3
          )
       + S(R(5),N) * (
          - 229/2*den(N + 1)
          + 229/2*den(N)
          - 1387/2
          )
       + S(R(1,1,1,1),N) * (
          + 81/2*den(N + 1)^2
          - 687/2*den(N + 1)
          - 111*den(N)^2
          + 765/4*den(N)
          - 4969/8
          )
       + S(R(1,1,2),N) * (
          - 109/2*den(N + 1)^2
          + 1311/4*den(N + 1)
          - 63*den(N + 2)
          + 63/2*den(N + 3)
          + 211/2*den(N)^2
          - 167*den(N)
          + 5005/8
          )
       + S(R(1,2,1),N) * (
          - 39*den(N + 1)^2
          + 2197/6*den(N + 1)
          + 171*den(N + 2)
          - 207*den(N + 3)
          + 229/2*den(N)^2
          - 647/3*den(N)
          + 8489/12
          )
       + S(R(1,3),N) * (
          + 18*den(N - 2)^2
          + 313/10*den(N - 2)
          - 9*den(N - 1)
          + 42*den(N + 1)^2
          - 1033/3*den(N + 1)
          + 36*den(N + 2)^2
          + 9*den(N + 2)
          - 54*den(N + 3)^2
          + 477/10*den(N + 3)
          - 427/4*den(N)^2
          + 4295/24*den(N)
          - 11867/18
          )
       + S(R(2,1,1),N) * (
          - 63/2*den(N + 1)^2
          + 4831/12*den(N + 1)
          - 99*den(N + 2)
          + 171*den(N + 3)
          + 249/2*den(N)^2
          - 700/3*den(N)
          + 3889/4
          )
       + S(R(2,2),N) * (
          + 9/2*den(N - 2)
          + 44*den(N + 1)^2
          - 1081/3*den(N + 1)
          - 9*den(N + 2)
          + 36*den(N + 3)
          - 111*den(N)^2
          + 610/3*den(N)
          - 34529/36
          )
       + S(R(3,1),N) * (
          - 18*den(N - 2)^2
          - 223/10*den(N - 2)
          + 9*den(N - 1)
          + 63/2*den(N + 1)^2
          - 2447/6*den(N + 1)
          - 36*den(N + 2)^2
          - 63*den(N + 2)
          + 54*den(N + 3)^2
          + 423/10*den(N + 3)
          - 465/4*den(N)^2
          + 6461/24*den(N)
          - 10457/8
          )
       + S(R(4),N) * (
          - 27*den(N - 2)
          - 25*den(N + 1)^2
          + 2023/6*den(N + 1)
          + 108*den(N + 2)
          - 243*den(N + 3)
          + 91*den(N)^2
          - 1375/6*den(N)
          + 92111/72
          )
       + S(R(1,1,1),N) * (
          - 57/2*den(N + 1)^3
          + 3901/24*den(N + 1)^2
          - 11849/16*den(N + 1)
          + 285/2*den(N)^3
          - 5527/24*den(N)^2
          + 4817/16*den(N)
          - 105325/144
          )
       + S(R(1,2),N) * (
          + 15/4*den(N - 2)
          + 45/2*den(N + 1)^3
          - 4285/24*den(N + 1)^2
          + 34973/48*den(N + 1)
          - 18*den(N + 2)^2
          - 102*den(N + 2)
          + 9*den(N + 3)^2
          + 219/4*den(N + 3)
          - 263/2*den(N)^3
          + 5203/24*den(N)^2
          - 4335/16*den(N)
          + 162311/216
          )
       + S(R(2,1),N) * (
          - 15/4*den(N - 2)
          + 33*den(N + 1)^3
          - 3281/24*den(N + 1)^2
          + 12101/16*den(N + 1)
          + 18*den(N + 2)^2
          - 6*den(N + 2)
          - 9*den(N + 3)^2
          + 141*den(N + 3)
          - 141*den(N)^3
          + 1847/8*den(N)^2
          - 16145/48*den(N)
          + 290789/216
          )
       + S(R(3),N) * (
          - 27*den(N - 2)^2
          - 189/20*den(N - 2)
          + 9*den(N - 1)
          - 20*den(N + 1)^3
          + 2801/24*den(N + 1)^2
          - 95951/144*den(N + 1)
          - 36*den(N + 2)^2
          - 99*den(N + 2)
          + 81*den(N + 3)^2
          + 1647/10*den(N + 3)
          + 451/4*den(N)^3
          - 1195/6*den(N)^2
          + 44417/144*den(N)
          - 369797/216
          )
       + S(R(1,1),N) * (
          - 135/8*den(N - 2)
          + 123/8*den(N + 1)^4
          - 1769/16*den(N + 1)^3
          + 19507/48*den(N + 1)^2
          - 746681/576*den(N + 1)
          - 9*den(N + 2)
          - 45/8*den(N + 3)
          - 1235/8*den(N)^4
          + 4447/16*den(N)^3
          - 1569/4*den(N)^2
          + 247847/576*den(N)
          - 2425003/3456
          )
       + S(R(2),N) * (
          + 63/8*den(N - 2)
          - 95/8*den(N + 1)^4
          + 4403/48*den(N + 1)^3
          - 50035/144*den(N + 1)^2
          + 2019479/1728*den(N + 1)
          + 18*den(N + 2)^2
          + 57*den(N + 2)
          - 27/2*den(N + 3)^2
          + 27/4*den(N + 3)
          + 1031/8*den(N)^4
          - 11765/48*den(N)^3
          + 12673/36*den(N)^2
          - 656285/1728*den(N)
          + 17298037/10368
          )
       + S(R(1),N) * (
          + 81/4*den(N - 2)^2
          - 63/5*den(N - 2)
          - 9*den(N - 1)
          - 33/8*den(N + 1)^5
          + 2471/48*den(N + 1)^4
          - 4131/16*den(N + 1)^3
          + 332543/432*den(N + 1)^2
          - 6892781/3456*den(N + 1)
          + 54*den(N + 2)^2
          + 354*den(N + 2)
          - 72*den(N + 3)^2
          - 8193/20*den(N + 3)
          + 132*den(N)^5
          - 832/3*den(N)^4
          + 10727/24*den(N)^3
          - 1003709/1728*den(N)^2
          + 117017/216*den(N)
          - 49108273/62208
          )
       - 27/4*den(N - 2)^2
          + 423/40*den(N - 2)
          - 27/4*den(N + 1)^6
          + 31/4*den(N + 1)^5
          + 5197/72*den(N + 1)^4
          - 167153/432*den(N + 1)^3
          + 3091853/2592*den(N + 1)^2
          - 93923935/31104*den(N + 1)
          + 45/2*den(N + 3)^2
          + 6807/40*den(N + 3)
          - 225/4*den(N)^6
          + 617/3*den(N)^5
          - 57155/144*den(N)^4
          + 1058389/1728*den(N)^3
          - 537971/648*den(N)^2
          + 59624393/62208*den(N)
          + 28828057/20736
     + z3*(
       + S(R(1,1,1),N) * (
          + 90
          )
       + S(R(1,2),N) * (
          - 161
          )
       + S(R(2,1),N) * (
          - 209
          )
       + S(R(3),N) * (
          + 182
          )
       + S(R(1,1),N) * (
          + 451/2
          + 30*den( - 2 + N)
          - 75*den(1 + N)
          + 468*den(2 + N)
          - 270*den(3 + N)
          - 45*den(N)
          ) 
       + S(R(2),N) * (
          - 4405/12
          - 36*den( - 2 + N)
          - 305/2*den(1 + N)
          + 216*den(2 + N)
          - 324*den(3 + N)
          + 161/2*den(N)
          )
       + S(R(1),N) * (
          + 57143/144
          - 313/5*den( - 2 + N)
          - 36*den( - 2 + N)^2
          + 18*den( - 1 + N)
          + 567/2*den(1 + N)
          - 331/4*den(1 + N)^2
          - 846*den(2 + N)
          - 72*den(2 + N)^2
          + 4023/5*den(3 + N)
          + 108*den(3 + N)^2
          - 5/2*den(N)
          + 373/4*den(N)^2
          )
       - 17885/48
          + 207/5*den( - 2 + N)
          + 54*den( - 2 + N)^2
          - 18*den( - 1 + N)
          + 45569/72*den(1 + N)
          - 1117/6*den(1 + N)^2
          - 73/2*den(1 + N)^3
          + 36*den(2 + N)
          - 36*den(2 + N)^2
          - 3987/5*den(3 + N)
          - 108*den(3 + N)^2
          - 7879/144*den(N)
          + 1343/12*den(N)^2
          - 269/4*den(N)^3 
       )
     + z4*(
       + S(R(1,1),N) * (
          + 27/2
          )
       + S(R(2),N) * (
          - 63/2
          )
       + S(R(1),N) * (
          + 503/8
          + 9*den( - 2 + N)
          + 99/4*den(1 + N)
          - 54*den(2 + N)
          + 81*den(3 + N)
          - 27/4*den(N)
          )
       - 651/16
          - 27/2*den( - 2 + N)
          + 127/2*den(1 + N)
          - 99/4*den(1 + N)^2
          - 27*den(2 + N)
          - 81*den(3 + N)
          - 211/8*den(N)
          + 27/2*den(N)^2
       )
     + z5*(
       + S(R(1),N) * (
          + 129
          )
       - 477/4
          + 90*den( - 2 + N)
          - 1311/2*den(1 + N)
          + 2700*den(2 + N)
          - 1890*den(3 + N)
          - 129/2*den(N)
       )
     )
*
     + cf*(cf-ca/2)*nf* 16/9 * (       

       + S(R(-6),N) * (
          + 220
          )
       + S(R(-5,1),N) * (
          - 92
          )
       + S(R(-4,-2),N) * (
          - 984
          )
       + S(R(-4,1,1),N) * (
          + 16
          )
       + S(R(-4,2),N) * (
          - 60
          )
       + S(R(-3,-3),N) * (
          - 1104
          )
       + S(R(-3,-2,1),N) * (
          + 576
          )
       + S(R(-3,1,-2),N) * (
          + 192
          )
       + S(R(-3,1,1,1),N) * (
          + 16
          )
       + S(R(-3,3),N) * (
          + 72
          )
       + S(R(-2,-4),N) * (
          - 672
          )
       + S(R(-2,-3,1),N) * (
          + 456
          )
       + S(R(-2,-2,-2),N) * (
          + 24
          )
       + S(R(-2,-2,1,1),N) * (
          - 240
          )
       + S(R(-2,-2,2),N) * (
          + 264
          )
       + S(R(-2,1,-3),N) * (
          + 192
          )
       + S(R(-2,1,-2,1),N) * (
          - 96
          )
       + S(R(-2,2,-2),N) * (
          + 72
          )
       + S(R(-2,4),N) * (
          + 96
          )
       + S(R(1,-5),N) * (
          - 748
          )
       + S(R(1,-4,1),N) * (
          + 272
          )
       + S(R(1,-3,-2),N) * (
          + 672
          )
       + S(R(1,-3,1,1),N) * (
          - 16
          )
       + S(R(1,-3,2),N) * (
          + 144
          )
       + S(R(1,-2,-3),N) * (
          + 672
          )
       + S(R(1,-2,-2,1),N) * (
          - 384
          )
       + S(R(1,-2,1,-2),N) * (
          - 96
          )
       + S(R(1,-2,1,1,1),N) * (
          - 32
          )
       + S(R(1,1,-4),N) * (
          + 1024
          )
       + S(R(1,1,-3,1),N) * (
          - 272
          )
       + S(R(1,1,-2,-2),N) * (
          - 384
          )
       + S(R(1,1,-2,2),N) * (
          - 96
          )
       + S(R(1,1,1,-3),N) * (
          - 976
          )
       + S(R(1,1,1,-2,1),N) * (
          + 160
          )
       + S(R(1,1,1,1,-2),N) * (
          + 576
          )
       + S(R(1,1,1,1,1,1),N) * (
          - 390
          )
       + S(R(1,1,1,1,2),N) * (
          + 570
          )
       + S(R(1,1,1,2,1),N) * (
          + 354
          )
       + S(R(1,1,1,3),N) * (
          - 497
          )
       + S(R(1,1,2,-2),N) * (
          - 592
          )
       + S(R(1,1,2,1,1),N) * (
          + 334
          )
       + S(R(1,1,2,2),N) * (
          - 560
          )
       + S(R(1,1,3,1),N) * (
          - 73
          )
       + S(R(1,1,4),N) * (
          + 320
          )
       + S(R(1,2,-3),N) * (
          + 976
          )
       + S(R(1,2,-2,1),N) * (
          - 176
          )
       + S(R(1,2,1,-2),N) * (
          - 592
          )
       + S(R(1,2,1,1,1),N) * (
          + 408
          )
       + S(R(1,2,1,2),N) * (
          - 524
          )
       + S(R(1,2,2,1),N) * (
          - 432
          )
       + S(R(1,2,3),N) * (
          + 495
          )
       + S(R(1,3,-2),N) * (
          + 712
          )
       + S(R(1,3,1,1),N) * (
          - 157
          )
       + S(R(1,3,2),N) * (
          + 311
          )
       + S(R(1,4,1),N) * (
          + 4
          )
       + S(R(1,5),N) * (
          - 200
          )
       + S(R(2,-4),N) * (
          - 940
          )
       + S(R(2,-3,1),N) * (
          + 272
          )
       + S(R(2,-2,-2),N) * (
          + 408
          )
       + S(R(2,-2,1,1),N) * (
          - 16
          )
       + S(R(2,-2,2),N) * (
          + 96
          )
       + S(R(2,1,-3),N) * (
          + 976
          )
       + S(R(2,1,-2,1),N) * (
          - 176
          )
       + S(R(2,1,1,-2),N) * (
          - 592
          )
       + S(R(2,1,1,1,1),N) * (
          + 498
          )
       + S(R(2,1,1,2),N) * (
          - 664
          )
       + S(R(2,1,2,1),N) * (
          - 434
          )
       + S(R(2,1,3),N) * (
          + 511
          )
       + S(R(2,2,-2),N) * (
          + 592
          )
       + S(R(2,2,1,1),N) * (
          - 422
          )
       + S(R(2,2,2),N) * (
          + 612
          )
       + S(R(2,3,1),N) * (
          + 61
          )
       + S(R(2,4),N) * (
          - 166
          )
       + S(R(3,-3),N) * (
          - 1192
          )
       + S(R(3,-2,1),N) * (
          + 200
          )
       + S(R(3,1,-2),N) * (
          + 712
          )
       + S(R(3,1,1,1),N) * (
          - 583
          )
       + S(R(3,1,2),N) * (
          + 639
          )
       + S(R(3,2,1),N) * (
          + 493
          )
       + S(R(3,3),N) * (
          - 326
          )
       + S(R(4,-2),N) * (
          - 988
          )
       + S(R(4,1,1),N) * (
          + 582
          )
       + S(R(4,2),N) * (
          - 508
          )
       + S(R(5,1),N) * (
          - 484
          )
       + S(R(6),N) * (
          + 230
          )
       + S(R(-5),N) * (
          - 914*den(N + 1)
          + 482*den(N)
          - 278/3
          )
       + S(R(-4,1),N) * (
          + 316*den(N + 1)
          - 172*den(N)
          + 166/3
          )
       + S(R(-3,-2),N) * (
          + 1296*den(N + 1)
          - 528*den(N)
          + 548
          )
       + S(R(-3,1,1),N) * (
          - 8*den(N + 1)
          + 8*den(N)
          - 80/3
          )
       + S(R(-3,2),N) * (
          + 132*den(N + 1)
          - 84*den(N)
          + 40
          )
       + S(R(-2,-3),N) * (
          + 1296*den(N + 1)
          - 528*den(N)
          + 472
          )
       + S(R(-2,-2,1),N) * (
          - 792*den(N + 1)
          + 312*den(N)
          - 164
          )
       + S(R(-2,1,-2),N) * (
          - 168*den(N + 1)
          + 72*den(N)
          - 156
          )
       + S(R(-2,1,1,1),N) * (
          - 16*den(N + 1)
          + 16*den(N)
          )
       + S(R(-2,3),N) * (
          - 60*den(N + 1)
          + 12*den(N)
          - 78
          )
       + S(R(1,-4),N) * (
          + 1952*den(N + 1)
          - 800*den(N)
          + 1406/3
          )
       + S(R(1,-3,1),N) * (
          - 496*den(N + 1)
          + 208*den(N)
          - 640/3
          )
       + S(R(1,-2,-2),N) * (
          - 792*den(N + 1)
          + 312*den(N)
          - 316
          )
       + S(R(1,-2,1,1),N) * (
          + 160/3
          )
       + S(R(1,-2,2),N) * (
          - 168*den(N + 1)
          + 72*den(N)
          - 80
          )
       + S(R(1,1,-3),N) * (
          - 2048*den(N + 1)
          + 800*den(N)
          - 1760/3
          )
       + S(R(1,1,-2,1),N) * (
          + 320*den(N + 1)
          - 128*den(N)
          + 160
          )
       + S(R(1,1,1,-2),N) * (
          + 1248*den(N + 1)
          - 480*den(N)
          + 1120/3
          )
       + S(R(1,1,1,1,1),N) * (
          - 195*den(N + 1)
          + 195*den(N)
          - 1185/2
          )
       + S(R(1,1,1,2),N) * (
          + 495*den(N + 1)
          - 327*den(N)
          + 4003/6
          )
       + S(R(1,1,2,1),N) * (
          + 72*den(N + 1)
          - 156*den(N)
          + 1209/2
          )
       + S(R(1,1,3),N) * (
          - 557/2*den(N + 1)
          + 509/2*den(N)
          - 6425/12
          )
       + S(R(1,2,-2),N) * (
          - 1256*den(N + 1)
          + 488*den(N)
          - 1040/3
          )
       + S(R(1,2,1,1),N) * (
          + 47*den(N + 1)
          - 143*den(N)
          + 4193/6
          )
       + S(R(1,2,2),N) * (
          - 445*den(N + 1)
          + 313*den(N)
          - 2236/3
          )
       + S(R(1,3,1),N) * (
          + 1187/2*den(N + 1)
          - 179/2*den(N)
          - 6961/12
          )
       + S(R(1,4),N) * (
          - 200*den(N + 1)
          - 88*den(N)
          + 1516/3
          )
       + S(R(2,-3),N) * (
          + 1928*den(N + 1)
          - 776*den(N)
          + 1520/3
          )
       + S(R(2,-2,1),N) * (
          - 328*den(N + 1)
          + 136*den(N)
          - 400/3
          )
       + S(R(2,1,-2),N) * (
          - 1256*den(N + 1)
          + 488*den(N)
          - 1040/3
          )
       + S(R(2,1,1,1),N) * (
          + 204*den(N + 1)
          - 204*den(N)
          + 2108/3
          )
       + S(R(2,1,2),N) * (
          - 382*den(N + 1)
          + 286*den(N)
          - 759
          )
       + S(R(2,2,1),N) * (
          - 201*den(N + 1)
          + 213*den(N)
          - 1610/3
          )
       + S(R(2,3),N) * (
          + 435/2*den(N + 1)
          - 483/2*den(N)
          + 3187/12
          )
       + S(R(3,-2),N) * (
          + 1376*den(N + 1)
          - 560*den(N)
          + 1610/3
          )
       + S(R(3,1,1),N) * (
          + 683/2*den(N + 1)
          - 11/2*den(N)
          - 12481/12
          )
       + S(R(3,2),N) * (
          - 199/2*den(N + 1)
          - 209/2*den(N)
          + 9335/12
          )
       + S(R(4,1),N) * (
          - 688*den(N + 1)
          + 136*den(N)
          + 1040
          )
       + S(R(5),N) * (
          + 440*den(N + 1)
          - 8*den(N)
          - 407
          )
       + S(R(-4),N) * (
          - 252/5*den(N - 2)
          + 1458*den(N + 1)^2
          + 4402/3*den(N + 1)
          - 2268/5*den(N + 3)
          + 1130*den(N)^2
          - 4798/3*den(N)
          + 4175/18
          )
       + S(R(-3,1),N) * (
          + 138/5*den(N - 2)
          - 858*den(N + 1)^2
          - 1520/3*den(N + 1)
          - 396*den(N + 2)
          + 1242/5*den(N + 3)
          - 514*den(N)^2
          + 2360/3*den(N)
          - 764/9
          )
       + S(R(-2,-2),N) * (
          + 48/5*den(N - 2)
          - 1128*den(N + 1)
          + 288*den(N + 2)
          + 432/5*den(N + 3)
          - 336*den(N)^2
          + 592*den(N)
          - 265
          )
       + S(R(-2,1,1),N) * (
          - 12*den(N - 2)
          + 412*den(N + 1)^2
          + 128/3*den(N + 1)
          + 360*den(N + 2)
          - 108*den(N + 3)
          + 188*den(N)^2
          - 848/3*den(N)
          )
       + S(R(-2,2),N) * (
          + 72/5*den(N - 2)
          - 492*den(N + 1)^2
          - 124*den(N + 1)
          - 288*den(N + 2)
          + 648/5*den(N + 3)
          - 252*den(N)^2
          + 364*den(N)
          - 24
          )
       + S(R(1,-3),N) * (
          + 156/5*den(N - 2)
          - 396*den(N + 1)^2
          - 6952/3*den(N + 1)
          + 504*den(N + 2)
          + 1404/5*den(N + 3)
          - 908*den(N)^2
          + 4312/3*den(N)
          - 3088/9
          )
       + S(R(1,-2,1),N) * (
          - 48/5*den(N - 2)
          + 160*den(N + 1)^2
          + 560*den(N + 1)
          - 432/5*den(N + 3)
          + 208*den(N)^2
          - 400*den(N)
          + 664/9
          )
       + S(R(1,1,-2),N) * (
          - 72/5*den(N - 2)
          - 8*den(N + 1)^2
          + 4784/3*den(N + 1)
          - 432*den(N + 2)
          - 648/5*den(N + 3)
          + 488*den(N)^2
          - 2480/3*den(N)
          + 664/3
          )
       + S(R(1,1,1,1),N) * (
          + 81*den(N + 1)^2
          - 555*den(N + 1)
          - 222*den(N)^2
          + 501/2*den(N)
          - 6931/12
          )
       + S(R(1,1,2),N) * (
          - 6/5*den(N - 2)
          + 31*den(N + 1)^2
          + 4781/6*den(N + 1)
          - 162*den(N + 2)
          - 1899/5*den(N + 3)
          + 326*den(N)^2
          - 1171/3*den(N)
          + 8135/12
          )
       + S(R(1,2,1),N) * (
          + 6/5*den(N - 2)
          - 67*den(N + 1)^2
          + 396*den(N + 1)
          + 54*den(N + 2)
          + 279/5*den(N + 3)
          + 169*den(N)^2
          - 369/2*den(N)
          + 2167/3
          )
       + S(R(1,3),N) * (
          - 12/5*den(N - 2)
          - 176*den(N + 1)^2
          - 412/3*den(N + 1)
          + 108*den(N + 2)
          + 2142/5*den(N + 3)
          - 385/2*den(N)^2
          + 1363/12*den(N)
          - 12355/18
          )
       + S(R(2,-2),N) * (
          + 84/5*den(N - 2)
          - 156*den(N + 1)^2
          - 4252/3*den(N + 1)
          + 360*den(N + 2)
          + 756/5*den(N + 3)
          - 524*den(N)^2
          + 2476/3*den(N)
          - 1876/9
          )
       + S(R(2,1,1),N) * (
          - 191*den(N + 1)^2
          + 3517/6*den(N + 1)
          + 126*den(N + 2)
          + 369*den(N + 3)
          + 184*den(N)^2
          - 719/3*den(N)
          + 997/2
          )
       + S(R(2,2),N) * (
          + 12/5*den(N - 2)
          + 23*den(N + 1)^2
          - 2477/3*den(N + 1)
          + 90*den(N + 2)
          + 333/5*den(N + 3)
          - 306*den(N)^2
          + 1226/3*den(N)
          - 2329/9
          )
       + S(R(3,1),N) * (
          - 6*den(N - 2)
          + 186*den(N + 1)^2
          + 481/3*den(N + 1)
          - 396*den(N + 2)
          - 594*den(N + 3)
          + 179/2*den(N)^2
          - 1381/12*den(N)
          - 29203/36
          )
       + S(R(4),N) * (
          + 36/5*den(N - 2)
          + 2*den(N + 1)^2
          - 673/3*den(N + 1)
          + 324/5*den(N + 3)
          - 100*den(N)^2
          + 313/3*den(N)
          + 6785/36
          )
       + S(R(-3),N) * (
          - 312/5*den(N - 2)^2
          - 266/25*den(N - 2)
          + 42*den(N + 1)^3
          - 1868*den(N + 1)^2
          - 19340/9*den(N + 1)
          - 504*den(N + 2)
          + 648/5*den(N + 3)^2
          + 3366/25*den(N + 3)
          + 1646*den(N)^3
          - 7324/3*den(N)^2
          + 26552/9*den(N)
          - 8054/27
          )
       + S(R(-2,1),N) * (
          + 24*den(N - 2)^2
          - 44/25*den(N - 2)
          - 36*den(N - 1)
          - 104*den(N + 1)^3
          + 2548/3*den(N + 1)^2
          + 4502/9*den(N + 1)
          + 144*den(N + 2)^2
          + 528*den(N + 2)
          - 216/5*den(N + 3)^2
          - 2556/25*den(N + 3)
          - 568*den(N)^3
          + 2660/3*den(N)^2
          - 9434/9*den(N)
          + 58
          )
       + S(R(1,-2),N) * (
          + 24*den(N - 2)^2
          + 136/25*den(N - 2)
          + 36*den(N - 1)
          + 4*den(N + 1)^3
          + 1588/3*den(N + 1)^2
          + 4166/3*den(N + 1)
          - 144*den(N + 2)^2
          - 96*den(N + 2)
          - 216/5*den(N + 3)^2
          - 936/25*den(N + 3)
          - 692*den(N)^3
          + 3364/3*den(N)^2
          - 4018/3*den(N)
          + 4390/27
          )
       + S(R(1,1,1),N) * (
          - 54*den(N + 1)^3
          + 3265/12*den(N + 1)^2
          - 6379/24*den(N + 1)
          + 228*den(N)^3
          - 1939/12*den(N)^2
          + 907/24*den(N)
          - 10099/24
          )
       + S(R(1,2),N) * (
          + 9/5*den(N - 2)
          + 24*den(N + 1)^3
          - 1073/12*den(N + 1)^2
          + 1151/8*den(N + 1)
          - 36*den(N + 2)^2
          - 339*den(N + 2)
          - 90*den(N + 3)^2
          + 1617/10*den(N + 3)
          - 264*den(N)^3
          + 895/4*den(N)^2
          - 1239/8*den(N)
          + 60533/108
          )
       + S(R(2,1),N) * (
          - 9/5*den(N - 2)
          + 34*den(N + 1)^3
          - 3217/12*den(N + 1)^2
          + 6871/24*den(N + 1)
          + 36*den(N + 2)^2
          + 447*den(N + 2)
          + 90*den(N + 3)^2
          + 3243/10*den(N + 3)
          - 191*den(N)^3
          + 1171/12*den(N)^2
          - 1/24*den(N)
          + 3905/108
          )
       + S(R(3),N) * (
          + 24/5*den(N - 2)^2
          - 29/25*den(N - 2)
          - 3*den(N + 1)^3
          + 1141/12*den(N + 1)^2
          + 37453/72*den(N + 1)
          - 108*den(N + 2)
          - 17496/25*den(N + 3)
          + 11/2*den(N)^3
          + 703/3*den(N)^2
          - 19171/72*den(N)
          + 12853/36
          )
       + S(R(-2),N) * (
          - 48*den(N - 2)^3
          - 162/25*den(N - 2)^2
          + 1233/250*den(N - 2)
          - 36*den(N - 1)
          - 74*den(N + 1)^4
          + 766/3*den(N + 1)^3
          + 10237/9*den(N + 1)^2
          + 73856/27*den(N + 1)
          + 144*den(N + 2)^2
          + 312*den(N + 2)
          - 1242/25*den(N + 3)^2
          - 4983/250*den(N + 3)
          + 1406*den(N)^4
          - 6514/3*den(N)^3
          + 23603/9*den(N)^2
          - 85259/27*den(N)
          + 989/6
          )
       + S(R(1,1),N) * (
          - 9*den(N - 2)
          + 223/4*den(N + 1)^4
          - 1873/8*den(N + 1)^3
          + 701/8*den(N + 1)^2
          + 20503/32*den(N + 1)
          - 234*den(N + 2)
          + 1521/4*den(N + 3)
          - 875/4*den(N)^4
          + 1007/8*den(N)^3
          + 115/2*den(N)^2
          - 39971/96*den(N)
          - 4915/192
          )
       + S(R(2),N) * (
          + 36/5*den(N - 2)
          + 13/4*den(N + 1)^4
          + 41/8*den(N + 1)^3
          + 23573/72*den(N + 1)^2
          - 935425/864*den(N + 1)
          + 36*den(N + 2)^2
          + 753*den(N + 2)
          + 135*den(N + 3)^2
          + 2403/10*den(N + 3)
          + 815/4*den(N)^4
          - 2405/24*den(N)^3
          - 544/9*den(N)^2
          + 276499/864*den(N)
          - 395315/576
          )
       + S(R(1),N) * (
          + 18*den(N - 2)^2
          - 483/25*den(N - 2)
          + 36*den(N - 1)
          - 245/4*den(N + 1)^5
          + 4735/24*den(N + 1)^4
          - 4817/24*den(N + 1)^3
          - 60553/216*den(N + 1)^2
          + 885769/576*den(N + 1)
          - 108*den(N + 2)^2
          - 63*den(N + 2)
          + 801/10*den(N + 3)^2
          + 44007/100*den(N + 3)
          + 189*den(N)^5
          - 215/3*den(N)^4
          - 1049/12*den(N)^3
          + 284155/864*den(N)^2
          - 22999/24*den(N)
          + 116597/1152
          )
       - 36*den(N - 2)^3
          + 2007/50*den(N - 2)^2
          - 6839/250*den(N - 2)
          - 27/2*den(N + 1)^6
          + 379/6*den(N + 1)^5
          - 2329/12*den(N + 1)^4
          + 108055/216*den(N + 1)^3
          - 17031/16*den(N + 1)^2
          + 2579933/1728*den(N + 1)
          - 3384/25*den(N + 3)^2
          - 340197/500*den(N + 3)
          - 225/2*den(N)^6
          - 97/3*den(N)^5
          + 849/8*den(N)^4
          - 116099/864*den(N)^3
          + 44497/216*den(N)^2
          - 978511/3456*den(N)
          - 30137/384
*
     + z3*(
       + S(R(-3),N) * (
          - 1124
          )
       + S(R(-2,1),N) * (
          + 168
          )
       + S(R(1,-2),N) * (
          + 544
          )
       + S(R(1,1,1),N) * (
          - 72
          )
       + S(R(1,2),N) * (
          + 410
          )
       + S(R(2,1),N) * (
          + 50
          )
       + S(R(3),N) * (
          - 948
          )
       + S(R(-2),N) * (
          + 698
          + 1112*den(1 + N)
          - 440*den(N)
          )
       + S(R(1,1),N) * (
          - 96
          - 1026*den(1 + N)
          + 234*den(N)
          )
       + S(R(2),N) * (
          + 47/2
          + 1675*den(1 + N)
          - 499*den(N)
          )
       + S(R(1),N) * (
          + 1891/24
          + 156/5*den( - 2 + N)
          - 3587/2*den(1 + N)
          + 485/2*den(1 + N)^2
          - 72*den(2 + N)
          - 8136/5*den(3 + N)
          + 2161/2*den(N)
          - 899/2*den(N)^2
          )
       + 19787/8
          - 63/25*den( - 2 + N)
          - 72*den( - 2 + N)^2
          - 36*den( - 1 + N)
          - 42197/12*den(1 + N)
          - 1336*den(1 + N)^2
          - 49*den(1 + N)^3
          - 2406*den(2 + N)
          - 72*den(2 + N)^2
          + 16263/25*den(3 + N)
          - 2052/5*den(3 + N)^2
          + 73849/24*den(N)
          - 2754*den(N)^2
          + 3427/2*den(N)^3
       )
     + z4*(
       + S(R(-2),N) * (
          + 126
          )
       + S(R(1,1),N) * (
          - 27
          )
       + S(R(2),N) * (
          + 63
          )
       + S(R(1),N) * (
          - 219/4
          - 477/2*den(1 + N)
          + 117/2*den(N)
          )
       + 1251/4
          + 54/5*den( - 2 + N)
          - 2229/4*den(1 + N)
          - 99/2*den(1 + N)^2
          - 54*den(2 + N)
          - 1539/5*den(3 + N)
          + 366*den(N)
          - 180*den(N)^2
       )
*
     + z5*(
       + S(R(1),N) * (
          - 198
          )
       + 657/2
          - 699*den(1 + N)
          + 219*den(N)
       )
     )
*
     +  cf*ca*nf* 1/9* G00z2*z2 * (

       + S(R(1,1,1,1),N) * (
          + 240
          )
       + S(R(1,1,2),N) * (
          - 240
          )
       + S(R(1,2,1),N) * (
          - 312
          )
       + S(R(1,3),N) * (
          + 300
          )
       + S(R(2,1,1),N) * (
          - 312
          )
       + S(R(2,2),N) * (
          + 312
          )
       + S(R(3,1),N) * (
          + 396
          )
       + S(R(4),N) * (
          - 276
          )
       + S(R(1,1,1),N) * (
          + 120*den(N + 1)
          - 120*den(N)
          + 560
          )
       + S(R(1,2),N) * (
          - 120*den(N + 1)
          + 120*den(N)
          - 616
          )
       + S(R(2,1),N) * (
          - 156*den(N + 1)
          + 156*den(N)
          - 738
          )
       + S(R(3),N) * (
          + 150*den(N + 1)
          - 150*den(N)
          + 717
          )
       + S(R(1,1),N) * (
          - 54*den(N + 1)^2
          + 448*den(N + 1)
          + 138*den(N)^2
          - 280*den(N)
          + 1265/2
          )
       + S(R(2),N) * (
          + 54*den(N + 1)^2
          - 464*den(N + 1)
          - 138*den(N)^2
          + 296*den(N)
          - 1937/2
          )
       + S(R(1),N) * (
          + 30*den(N + 1)^3
          - 178*den(N + 1)^2
          + 875*den(N + 1)
          - 156*den(N)^3
          + 328*den(N)^2
          - 773/2*den(N)
          + 21169/36
          )
       + 27*den(N + 1)^4
          - 33/2*den(N + 1)^3
          - 2087/6*den(N + 1)^2
          + 111229/72*den(N + 1)
          + 69*den(N)^4
          - 531/2*den(N)^3
          + 1598/3*den(N)^2
          - 50581/72*den(N)
          - 38161/48
     )
     + cf*ca*nf* G00z2*z2*z3 * (

       + S(R(1),N) * (
          - 8
          )
       + 6
          - 4*den(1 + N)
          + 4*den(N)
       )
*
     + cf*(cf-ca/2)*nf* G00z2*z2* 1/9 * (       
       + S(R(-4),N) * (
          - 240
          )
       + S(R(-2,-2),N) * (
          + 288
          )
       + S(R(1,-3),N) * (
          + 576
          )
       + S(R(1,1,-2),N) * (
          - 384
          )
       + S(R(1,1,1,1),N) * (
          + 480
          )
       + S(R(1,1,2),N) * (
          - 576
          )
       + S(R(1,2,1),N) * (
          - 528
          )
       + S(R(1,3),N) * (
          + 552
          )
       + S(R(2,-2),N) * (
          + 384
          )
       + S(R(2,1,1),N) * (
          - 624
          )
       + S(R(2,2),N) * (
          + 624
          )
       + S(R(3,1),N) * (
          + 648
          )
       + S(R(4),N) * (
          - 312
          )
       + S(R(-3),N) * (
          + 528*den(N + 1)
          - 336*den(N)
          + 160
          )
       + S(R(1,-2),N) * (
          - 672*den(N + 1)
          + 288*den(N)
          - 320
          )
       + S(R(1,1,1),N) * (
          + 240*den(N + 1)
          - 240*den(N)
          + 768
          )
       + S(R(1,2),N) * (
          - 288*den(N + 1)
          + 288*den(N)
          - 880
          )
       + S(R(2,1),N) * (
          - 264*den(N + 1)
          + 264*den(N)
          - 772
          )
       + S(R(3),N) * (
          + 36*den(N + 1)
          - 228*den(N)
          + 218
          )
       + S(R(-2),N) * (
          + 96/5*den(N - 2)
          - 624*den(N + 1)^2
          - 496*den(N + 1)
          + 864/5*den(N + 3)
          - 432*den(N)^2
          + 688*den(N)
          - 96
          )
       + S(R(1,1),N) * (
          - 108*den(N + 1)^2
          + 720*den(N + 1)
          + 276*den(N)^2
          - 384*den(N)
          + 691/3
          )
       + S(R(2),N) * (
          + 60*den(N + 1)^2
          - 752*den(N + 1)
          - 276*den(N)^2
          + 416*den(N)
          + 1261/3
          )
       + S(R(1),N) * (
          + 36*den(N + 1)^3
          - 252*den(N + 1)^2
          + 470/3*den(N + 1)
          - 240*den(N)^3
          + 232*den(N)^2
          + 109/3*den(N)
          - 995/2
          )
       + 72/5*den(N - 2)
          + 54*den(N + 1)^4
          - 209*den(N + 1)^3
          + 1325/3*den(N + 1)^2
          - 6857/12*den(N + 1)
          + 648/5*den(N + 3)
          + 138*den(N)^4
          - 3*den(N)^3
          - 196/3*den(N)^2
          - 919/12*den(N)
          + 1989/8
     ) 
     + cf*(cf-ca/2)*nf* G00z2*z2*z3 * (       
       + S(R(1),N) * (
          16
          )
       - 36
          + 88*den(1 + N)
          - 24*den(N)
     )
*        
     + cf*nf^2* 16/27 * (

       + S(R(1,1,1,1,1),N) * (
          + 36
          )
       + S(R(1,1,1,2),N) * (
          - 36
          )
       + S(R(1,1,2,1),N) * (
          - 36
          )
       + S(R(1,1,3),N) * (
          + 36
          )
       + S(R(1,2,1,1),N) * (
          - 36
          )
       + S(R(1,2,2),N) * (
          + 36
          )
       + S(R(1,3,1),N) * (
          + 36
          )
       + S(R(1,4),N) * (
          - 36
          )
       + S(R(2,1,1,1),N) * (
          - 66
          )
       + S(R(2,1,2),N) * (
          + 66
          )
       + S(R(2,2,1),N) * (
          + 66
          )
       + S(R(2,3),N) * (
          - 66
          )
       + S(R(3,1,1),N) * (
          + 90
          )
       + S(R(3,2),N) * (
          - 90
          )
       + S(R(4,1),N) * (
          - 108
          )
       + S(R(5),N) * (
          + 121
          )
       + S(R(1,1,1,1),N) * (
          + 18*den(N + 1)
          - 18*den(N)
          + 77
          )
       + S(R(1,1,2),N) * (
          - 18*den(N + 1)
          + 18*den(N)
          - 77
          )
       + S(R(1,2,1),N) * (
          - 18*den(N + 1)
          + 18*den(N)
          - 77
          )
       + S(R(1,3),N) * (
          + 18*den(N + 1)
          - 18*den(N)
          + 77
          )
       + S(R(2,1,1),N) * (
          - 18*den(N + 1)
          + 18*den(N)
          - 162
          )
       + S(R(2,2),N) * (
          + 18*den(N + 1)
          - 18*den(N)
          + 162
          )
       + S(R(3,1),N) * (
          + 18*den(N + 1)
          - 18*den(N)
          + 228
          )
       + S(R(4),N) * (
          - 18*den(N + 1)
          + 18*den(N)
          - 830/3
          )
       + S(R(1,1,1),N) * (
          - 15*den(N + 1)^2
          + 91*den(N + 1)
          + 33*den(N)^2
          - 28*den(N)
          + 1325/12
          )
       + S(R(1,2),N) * (
          + 15*den(N + 1)^2
          - 91*den(N + 1)
          - 33*den(N)^2
          + 28*den(N)
          - 1325/12
          )
       + S(R(2,1),N) * (
          + 15*den(N + 1)^2
          - 91*den(N + 1)
          - 33*den(N)^2
          + 28*den(N)
          - 1087/4
          )
       + S(R(3),N) * (
          - 15*den(N + 1)^2
          + 91*den(N + 1)
          + 33*den(N)^2
          - 28*den(N)
          + 4787/12
          )
       + S(R(1,1),N) * (
          + 12*den(N + 1)^3
          - 74*den(N + 1)^2
          + 700/3*den(N + 1)
          - 45*den(N)^3
          + 57*den(N)^2
          - 571/12*den(N)
          + 4963/36
          )
       + S(R(2),N) * (
          - 12*den(N + 1)^3
          + 74*den(N + 1)^2
          - 700/3*den(N + 1)
          + 45*den(N)^3
          - 57*den(N)^2
          + 571/12*den(N)
          - 21083/54
          )
       + S(R(1),N) * (
          - 9*den(N + 1)^4
          + 57*den(N + 1)^3
          - 560/3*den(N + 1)^2
          + 7723/18*den(N + 1)
          + 54*den(N)^4
          - 78*den(N)^3
          + 361/4*den(N)^2
          - 3209/36*den(N)
          + 205661/1296
          )
       + 13/2*den(N + 1)^5
          - 251/6*den(N + 1)^4
          + 142*den(N + 1)^3
          - 37151/108*den(N + 1)^2
          + 426917/648*den(N + 1)
          - 121/2*den(N)^5
          + 557/6*den(N)^4
          - 485/4*den(N)^3
          + 4013/27*den(N)^2
          - 198913/1296*den(N)
          - 542837/1728
*
     + z3*(

       + S(R(1,1),N) * (
          - 12
          )
       + S(R(2),N) * (
          + 26
          )
       + S(R(1),N) * (
          - 97/3
          - 6*den(1 + N)
          + 6*den(N)
          )
       + 115/4
          - 113/3*den(1 + N)
          + 7*den(1 + N)^2
          + 50/3*den(N)
          - 13*den(N)^2
       )
     + z4*(

       + S(R(1),N) * (
          + 3
          )

       + 1/8 * (
          - 18
          + 12*den(1 + N)
          - 12*den(N)
       ) )
     + G00z2*z2*(

       + S(R(1,1,1),N) * (
          - 3
          )
       + S(R(1,2),N) * (
          + 3
          )
       + S(R(2,1),N) * (
          + 6
          )
       + S(R(3),N) * (
          - 9
          )
       + S(R(1,1),N) * (
          - 29/4
          - 3/2*den(1 + N)
          + 3/2*den(N)
          )
       + S(R(2),N) * (
          + 67/4
          + 3/2*den(1 + N)
          - 3/2*den(N)
          )
       + S(R(1),N) * (
          - 235/24
          - 17/2*den(1 + N)
          + 3/2*den(1 + N)^2
          + 13/4*den(N)
          - 3*den(N)^2
          )
       + 203/16
          - 70/3*den(1 + N)
          + 17/2*den(1 + N)^2
          - 3/2*den(1 + N)^3
          + 161/24*den(N)
          - 29/4*den(N)^2
          + 9/2*den(N)^3
       )
     );
        
 L aLns3nfN = cf*ca*nf* 16/9 * (

       + S(R(1,1,2,1),N) * (
          + 27*den(N + 1)
          - 108*den(N + 2)
          + 90*den(N + 3)
          )
       + S(R(1,1,3),N) * (
          - 60*den(N - 2)
          + 30*den(N - 1)
          - 30*den(N + 1)
          + 60*den(N + 2)
          - 90*den(N + 3)
          )
       + S(R(1,2,1,1),N) * (
          - 27*den(N + 1)
          + 108*den(N + 2)
          - 90*den(N + 3)
          )
       + S(R(1,2,2),N) * (
          - 12*den(N - 2)
          + 6*den(N - 1)
          - 6*den(N + 1)
          + 12*den(N + 2)
          - 18*den(N + 3)
          )
       + S(R(1,3,1),N) * (
          + 36*den(N - 2)
          - 18*den(N - 1)
          + 18*den(N + 1)
          - 36*den(N + 2)
          + 54*den(N + 3)
          )
       + S(R(1,4),N) * (
          + 72*den(N - 2)
          - 36*den(N - 1)
          + 36*den(N + 1)
          - 72*den(N + 2)
          + 108*den(N + 3)
          )
       + S(R(2,1,2),N) * (
          - 12*den(N - 2)
          + 6*den(N - 1)
          - 6*den(N + 1)
          + 12*den(N + 2)
          - 18*den(N + 3)
          )
       + S(R(2,2,1),N) * (
          + 12*den(N - 2)
          - 6*den(N - 1)
          + 6*den(N + 1)
          - 12*den(N + 2)
          + 18*den(N + 3)
          )
       + S(R(2,3),N) * (
          + 36*den(N - 2)
          - 18*den(N - 1)
          + 18*den(N + 1)
          - 36*den(N + 2)
          + 54*den(N + 3)
          )
       + S(R(3,1,1),N) * (
          + 60*den(N - 2)
          - 30*den(N - 1)
          + 30*den(N + 1)
          - 60*den(N + 2)
          + 90*den(N + 3)
          )
       + S(R(3,2),N) * (
          - 36*den(N - 2)
          + 18*den(N - 1)
          - 18*den(N + 1)
          + 36*den(N + 2)
          - 54*den(N + 3)
          )
       + S(R(4,1),N) * (
          - 96*den(N - 2)
          + 48*den(N - 1)
          - 48*den(N + 1)
          + 96*den(N + 2)
          - 144*den(N + 3)
          )
       + S(R(1,1,1,1),N) * (
          - 87*den(N + 1)
          )
       + S(R(1,1,2),N) * (
          + 84*den(N + 1)
          - 42*den(N + 2)
          + 21*den(N + 3)
          )
       + S(R(1,2,1),N) * (
          + 90*den(N + 1)
          + 114*den(N + 2)
          - 138*den(N + 3)
          )
       + S(R(1,3),N) * (
          + 72*den(N - 2)^2
          + 476/5*den(N - 2)
          - 36*den(N - 1)^2
          - 68*den(N - 1)
          - 12*den(N + 1)^2
          - 203/2*den(N + 1)
          + 24*den(N + 2)^2
          + 2*den(N + 2)
          - 36*den(N + 3)^2
          + 189/5*den(N + 3)
          + 24*den(N)
          )
       + S(R(2,1,1),N) * (
          + 102*den(N + 1)
          - 66*den(N + 2)
          + 114*den(N + 3)
          )
       + S(R(2,2),N) * (
          + 18*den(N - 2)
          - 6*den(N - 1)
          - 87*den(N + 1)
          - 6*den(N + 2)
          + 24*den(N + 3)
          )
       + S(R(3,1),N) * (
          - 72*den(N - 2)^2
          - 296/5*den(N - 2)
          + 36*den(N - 1)^2
          + 56*den(N - 1)
          + 12*den(N + 1)^2
          - 145/2*den(N + 1)
          - 24*den(N + 2)^2
          - 38*den(N + 2)
          + 36*den(N + 3)^2
          + 111/5*den(N + 3)
          - 24*den(N)
          )
       + S(R(4),N) * (
          - 108*den(N - 2)
          + 36*den(N - 1)
          + 54*den(N + 1)
          + 72*den(N + 2)
          - 162*den(N + 3)
          )
       + S(R(1,1,1),N) * (
          + 48*den(N + 1)^2
          - 270*den(N + 1)
          + 48*den(N)
          )
       + S(R(1,2),N) * (
          + 15*den(N - 2)
          - 6*den(N - 1)
          - 51*den(N + 1)^2
          + 527/2*den(N + 1)
          - 12*den(N + 2)^2
          - 66*den(N + 2)
          + 6*den(N + 3)^2
          + 71/2*den(N + 3)
          - 43*den(N)
          )
       + S(R(2,1),N) * (
          - 15*den(N - 2)
          + 6*den(N - 1)
          - 42*den(N + 1)^2
          + 531/2*den(N + 1)
          + 12*den(N + 2)^2
          - 6*den(N + 2)
          - 6*den(N + 3)^2
          + 95*den(N + 3)
          - 53*den(N)
          )
       + S(R(3),N) * (
          - 108*den(N - 2)^2
          + 36/5*den(N - 2)
          + 36*den(N - 1)^2
          + 20*den(N - 1)
          + 24*den(N + 1)^2
          - 409/2*den(N + 1)
          - 24*den(N + 2)^2
          - 62*den(N + 2)
          + 54*den(N + 3)^2
          + 504/5*den(N + 3)
          + 48*den(N)
          )
       + S(R(1,1),N) * (
          - 135/2*den(N - 2)
          + 30*den(N - 1)
          - 75/2*den(N + 1)^3
          + 160*den(N + 1)^2
          - 14687/24*den(N + 1)
          - 6*den(N + 2)
          - 15/4*den(N + 3)
          - 123/2*den(N)^2
          + 205*den(N)
          )
       + S(R(2),N) * (
          + 63/2*den(N - 2)
          - 18*den(N - 1)
          + 57/2*den(N + 1)^3
          - 123*den(N + 1)^2
          + 12755/24*den(N + 1)
          + 12*den(N + 2)^2
          + 36*den(N + 2)
          - 9*den(N + 3)^2
          + 6*den(N + 3)
          + 99/2*den(N)^2
          - 187*den(N)
          )
       + S(R(1),N) * (
          + 81*den(N - 2)^2
          - 1683/20*den(N - 2)
          - 36*den(N - 1)^2
          + 22*den(N - 1)
          + 45/4*den(N + 1)^4
          - 435/4*den(N + 1)^3
          + 4781/12*den(N + 1)^2
          - 309073/288*den(N + 1)
          + 36*den(N + 2)^2
          + 230*den(N + 2)
          - 48*den(N + 3)^2
          - 2651/10*den(N + 3)
          + 171/4*den(N)^3
          - 327/2*den(N)^2
          + 2357/6*den(N)
          )
       - 27*den(N - 2)^2
          + 1071/20*den(N - 2)
          + 75/4*den(N + 1)^5
          + 29/2*den(N + 1)^4
          - 2443/12*den(N + 1)^3
          + 2731/4*den(N + 1)^2
          - 2937455/1728*den(N + 1)
          + 15*den(N + 3)^2
          + 2219/20*den(N + 3)
          - 75/4*den(N)^4
          + 347/4*den(N)^3
          - 3065/12*den(N)^2
          + 21667/36*den(N)
*
     + z3*(
       + S(R(1,1),N) * (
          + 120*den( - 2 + N)
          - 60*den( - 1 + N)
          - 48*den(1 + N)
          + 312*den(2 + N)
          - 180*den(3 + N)
          )
       + S(R(2),N) * (
          - 144*den( - 2 + N)
          + 72*den( - 1 + N)
          - 72*den(1 + N)
          + 144*den(2 + N)
          - 216*den(3 + N)
          )
       + S(R(1),N) * (
          - 952/5*den( - 2 + N)
          - 144*den( - 2 + N)^2
          + 136*den( - 1 + N)
          + 72*den( - 1 + N)^2
          + 140*den(1 + N)
          + 24*den(1 + N)^2
          - 556*den(2 + N)
          - 48*den(2 + N)^2
          + 2622/5*den(3 + N)
          + 72*den(3 + N)^2
          - 48*den(N)
          )
 
       + 378/5*den( - 2 + N)
          + 216*den( - 2 + N)^2
          - 76*den( - 1 + N)
          - 72*den( - 1 + N)^2
          + 1111/4*den(1 + N)
          - 51/2*den(1 + N)^2
          + 28*den(2 + N)
          - 24*den(2 + N)^2
          - 2598/5*den(3 + N)
          - 72*den(3 + N)^2
          - 45/2*den(N)
       )
     + z4*(
       + S(R(1),N) * (
          + 36*den( - 2 + N)
          - 18*den( - 1 + N)
          + 18*den(1 + N)
          - 36*den(2 + N)
          + 54*den(3 + N)
          )
       - 54*den( - 2 + N)
          + 18*den( - 1 + N)
          + 9/2*den(1 + N)
          - 18*den(2 + N)
          - 54*den(3 + N)
       )
     + z5*(
       + 360*den( - 2 + N)
          - 180*den( - 1 + N)
          - 360*den(1 + N)
          + 1800*den(2 + N)
          - 1260*den(3 + N)
       )
     )
*
     +  cf*ca*nf* 1/9* G00z2*z2 * (
          
       + S(R(1,1),N) * (
          + 96*den(N + 1)
          )
       + S(R(2),N) * (
          - 96*den(N + 1)
          )
       + S(R(1),N) * (
          - 36*den(N + 1)^2
          + 322*den(N + 1)
          - 60*den(N)
          )
       - 48*den(N + 1)^3
          - 64*den(N + 1)^2
          + 2128/3*den(N + 1)
          + 48*den(N)^2
          - 228*den(N)
       )
*
     + cf*(cf-ca/2)*nf* G00z2*z2* 1/9 * (       

       + S(R(-3),N) * (
          + 192*den(N + 1) 
          ) 
       + S(R(1,-2),N) * (
          - 384*den(N + 1)
          )
       + S(R(3),N) * (
          - 192*den(N + 1)
          )
       + S(R(-2),N) * (
          + 384/5*den(N - 2)
          - 384*den(N + 1)^2
          - 192*den(N + 1)
          + 576/5*den(N + 3)
          + 384*den(N)
          ) 
       + S(R(1,1),N) * (
          + 192*den(N + 1)
          ) 
       + S(R(2),N) * (
          - 192*den(N + 1)
          )
       + S(R(1),N) * (
          - 72*den(N + 1)^2
          + 100*den(N + 1)
          - 120*den(N)
          ) 
       + 288/5*den(N - 2)
          - 96*den(N + 1)^3
          + 224*den(N + 1)^2
          - 328*den(N + 1)
          + 432/5*den(N + 3)
          + 96*den(N)^2
          - 104*den(N)
       ) 
     + cf*(cf-ca/2)*nf* G00z2*z2*z3 * (       

          + 64*den(1 + N)
       )
*
     + cf*(cf-ca/2)*nf* 16/9 * (       

       + S(R(-5),N) * (
          - 432*den(N + 1)
          )
       + S(R(-4,1),N) * (
          + 144*den(N + 1)
          )
       + S(R(-3,-2),N) * (
          + 768*den(N + 1)
          )
       + S(R(-3,2),N) * (
          + 48*den(N + 1)
          )
       + S(R(-2,-3),N) * (
          + 768*den(N + 1)
          )
       + S(R(-2,-2,1),N) * (
          - 480*den(N + 1)
          )
       + S(R(-2,1,-2),N) * (
          - 96*den(N + 1)
          )
       + S(R(-2,3),N) * (
          - 48*den(N + 1)
          )
       + S(R(1,-4),N) * (
          + 1152*den(N + 1)
          )
       + S(R(1,-3,1),N) * (
          - 288*den(N + 1)
          )
       + S(R(1,-2,-2),N) * (
          - 480*den(N + 1)
          )
       + S(R(1,-2,2),N) * (
          - 96*den(N + 1)
          )
       + S(R(1,1,-3),N) * (
          - 1248*den(N + 1)
          )
       + S(R(1,1,-2,1),N) * (
          + 192*den(N + 1)
          )
       + S(R(1,1,1,-2),N) * (
          + 768*den(N + 1)
          )
       + S(R(1,1,1,2),N) * (
          + 168*den(N + 1)
          )
       + S(R(1,1,2,1),N) * (
          - 84*den(N + 1)
          )
       + S(R(1,1,3),N) * (
          - 24*den(N + 1)
          )
       + S(R(1,2,-2),N) * (
          - 768*den(N + 1)
          )
       + S(R(1,2,1,1),N) * (
          - 96*den(N + 1)
          )
       + S(R(1,2,2),N) * (
          - 132*den(N + 1)
          )
       + S(R(1,3,1),N) * (
          + 504*den(N + 1)
          )
       + S(R(1,4),N) * (
          - 288*den(N + 1)
          )
       + S(R(2,-3),N) * (
          + 1152*den(N + 1)
          )
       + S(R(2,-2,1),N) * (
          - 192*den(N + 1)
          )
       + S(R(2,1,-2),N) * (
          - 768*den(N + 1)
          )
       + S(R(2,1,2),N) * (
          - 96*den(N + 1)
          )
       + S(R(2,2,1),N) * (
          + 12*den(N + 1)
          )
       + S(R(2,3),N) * (
          - 24*den(N + 1)
          )
       + S(R(3,-2),N) * (
          + 816*den(N + 1)
          )
       + S(R(3,1,1),N) * (
          + 336*den(N + 1)
          )
       + S(R(3,2),N) * (
          - 204*den(N + 1)
          )
       + S(R(4,1),N) * (
          - 552*den(N + 1)
          )
       + S(R(5),N) * (
          + 432*den(N + 1)
          )
       + S(R(-4),N) * (
          - 1008/5*den(N - 2)
          + 864*den(N + 1)^2
          + 876*den(N + 1)
          - 1512/5*den(N + 3)
          - 1008*den(N)
          )
       + S(R(-3,1),N) * (
          + 552/5*den(N - 2)
          - 132*den(N - 1)
          - 504*den(N + 1)^2
          - 272*den(N + 1)
          - 264*den(N + 2)
          + 828/5*den(N + 3)
          + 552*den(N)
          )
       + S(R(-2,-2),N) * (
          + 192/5*den(N - 2)
          + 96*den(N - 1)
          - 728*den(N + 1)
          + 192*den(N + 2)
          + 288/5*den(N + 3)
          + 192*den(N)
          )
       + S(R(-2,1,1),N) * (
          - 48*den(N - 2)
          + 120*den(N - 1)
          + 240*den(N + 1)^2
          + 240*den(N + 2)
          - 72*den(N + 3)
          - 240*den(N)
          )
       + S(R(-2,2),N) * (
          + 288/5*den(N - 2)
          - 96*den(N - 1)
          - 288*den(N + 1)^2
          - 48*den(N + 1)
          - 192*den(N + 2)
          + 432/5*den(N + 3)
          + 288*den(N)
          )
       + S(R(1,-3),N) * (
          + 624/5*den(N - 2)
          + 168*den(N - 1)
          - 240*den(N + 1)^2
          - 1504*den(N + 1)
          + 336*den(N + 2)
          + 936/5*den(N + 3)
          + 624*den(N)
          )
       + S(R(1,-2,1),N) * (
          - 192/5*den(N - 2)
          + 96*den(N + 1)^2
          + 352*den(N + 1)
          - 288/5*den(N + 3)
          - 192*den(N)
          )
       + S(R(1,1,-2),N) * (
          - 288/5*den(N - 2)
          - 144*den(N - 1)
          + 1056*den(N + 1)
          - 288*den(N + 2)
          - 432/5*den(N + 3)
          - 288*den(N)
          )
       + S(R(1,1,1,1),N) * (
          - 174*den(N + 1)
          )
       + S(R(1,1,2),N) * (
          - 24/5*den(N - 2)
          - 12*den(N - 1)
          + 84*den(N + 1)^2
          + 384*den(N + 1)
          - 108*den(N + 2)
          - 1266/5*den(N + 3)
          - 24*den(N)
          )
       + S(R(1,2,1),N) * (
          + 24/5*den(N - 2)
          + 12*den(N - 1)
          + 42*den(N + 1)
          + 36*den(N + 2)
          + 186/5*den(N + 3)
          + 24*den(N)
          )
       + S(R(1,3),N) * (
          - 48/5*den(N - 2)
          - 24*den(N - 1)
          - 168*den(N + 1)^2
          + 43*den(N + 1)
          + 72*den(N + 2)
          + 1428/5*den(N + 3)
          - 48*den(N)
          )
       + S(R(2,-2),N) * (
          + 336/5*den(N - 2)
          + 120*den(N - 1)
          - 96*den(N + 1)^2
          - 928*den(N + 1)
          + 240*den(N + 2)
          + 504/5*den(N + 3)
          + 336*den(N)
          )
       + S(R(2,1,1),N) * (
          - 96*den(N + 1)^2
          + 114*den(N + 1)
          + 84*den(N + 2)
          + 246*den(N + 3)
          )
       + S(R(2,2),N) * (
          + 48/5*den(N - 2)
          + 24*den(N - 1)
          - 24*den(N + 1)^2
          - 336*den(N + 1)
          + 60*den(N + 2)
          + 222/5*den(N + 3)
          + 48*den(N)
          )
       + S(R(3,1),N) * (
          - 24*den(N - 2)
          - 60*den(N - 1)
          + 132*den(N + 1)^2
          + 433*den(N + 1)
          - 264*den(N + 2)
          - 396*den(N + 3)
          - 120*den(N)
          )
       + S(R(4),N) * (
          + 144/5*den(N - 2)
          - 372*den(N + 1)
          + 216/5*den(N + 3)
          + 144*den(N)
          )
       + S(R(-3),N) * (
          - 1248/5*den(N - 2)^2
          + 1216/25*den(N - 2)
          - 168*den(N - 1)
          + 24*den(N + 1)^3
          - 1192*den(N + 1)^2
          - 4604/3*den(N + 1)
          - 336*den(N + 2)
          + 432/5*den(N + 3)^2
          + 1884/25*den(N + 3)
          - 1248*den(N)^2
          + 2336*den(N)
          )
       + S(R(-2,1),N) * (
          + 96*den(N - 2)^2
          - 1016/25*den(N - 2)
          - 144*den(N - 1)^2
          + 156*den(N - 1)
          - 48*den(N + 1)^3
          + 552*den(N + 1)^2
          + 388*den(N + 1)
          + 96*den(N + 2)^2
          + 336*den(N + 2)
          - 144/5*den(N + 3)^2
          - 1584/25*den(N + 3)
          + 480*den(N)^2
          - 936*den(N)
          )
       + S(R(1,-2),N) * (
          + 96*den(N - 2)^2
          - 296/25*den(N - 2)
          + 144*den(N - 1)^2
          - 12*den(N - 1)
          + 328*den(N + 1)^2
          + 2812/3*den(N + 1)
          - 96*den(N + 2)^2
          - 48*den(N + 2)
          - 144/5*den(N + 3)^2
          - 504/25*den(N + 3)
          + 480*den(N)^2
          - 888*den(N)
          )
       + S(R(1,1,1),N) * (
          + 96*den(N + 1)^2
          - 60*den(N + 1)
          + 96*den(N)
          )
       + S(R(1,2),N) * (
          + 36/5*den(N - 2)
          + 12*den(N - 1)
          - 12*den(N + 1)^3
          + 48*den(N + 1)^2
          + 83*den(N + 1)
          - 24*den(N + 2)^2
          - 222*den(N + 2)
          - 60*den(N + 3)^2
          + 589/5*den(N + 3)
          - 110*den(N)
          )
       + S(R(2,1),N) * (
          - 36/5*den(N - 2)
          - 12*den(N - 1)
          + 12*den(N + 1)^3
          - 156*den(N + 1)^2
          - 84*den(N + 1)
          + 24*den(N + 2)^2
          + 294*den(N + 2)
          + 60*den(N + 3)^2
          + 1031/5*den(N + 3)
          - 82*den(N)
          )
       + S(R(3),N) * (
          + 96/5*den(N - 2)^2
          - 236/25*den(N - 2)
          + 24*den(N - 1)
          - 24*den(N + 1)^3
          + 28*den(N + 1)^2
          + 1547/3*den(N + 1)
          - 72*den(N + 2)
          - 11664/25*den(N + 3)
          + 96*den(N)^2
          - 152*den(N)
          )
       + S(R(-2),N) * (
          - 192*den(N - 2)^3
          + 1032/25*den(N - 2)^2
          - 904/125*den(N - 2)
          - 144*den(N - 1)^2
          + 84*den(N - 1)
          - 48*den(N + 1)^4
          + 140*den(N + 1)^3
          + 2158/3*den(N + 1)^2
          + 2019*den(N + 1)
          + 96*den(N + 2)^2
          + 192*den(N + 2)
          - 828/25*den(N + 3)^2
          - 971/125*den(N + 3)
          - 960*den(N)^3
          + 1872*den(N)^2
          - 7324/3*den(N)
          )
       + S(R(1,1),N) * (
          - 36*den(N - 2)
          - 120*den(N - 1)
          - 75*den(N + 1)^3
          + 82*den(N + 1)^2
          + 2311/4*den(N + 1)
          - 156*den(N + 2)
          + 507/2*den(N + 3)
          - 33*den(N)^2
          + 55*den(N)
          )
       + S(R(2),N) * (
          + 144/5*den(N - 2)
          + 72*den(N - 1)
          - 27*den(N + 1)^3
          + 202*den(N + 1)^2
          - 3383/4*den(N + 1)
          + 24*den(N + 2)^2
          + 498*den(N + 2)
          + 90*den(N + 3)^2
          + 726/5*den(N + 3)
          + 45*den(N)^2
          - 73*den(N)
          )
       + S(R(1),N) * (
          + 72*den(N - 2)^2
          - 2562/25*den(N - 2)
          + 144*den(N - 1)^2
          - 252*den(N - 1)
          + 141/2*den(N + 1)^4
          - 335/2*den(N + 1)^3
          - 381/2*den(N + 1)^2
          + 149695/144*den(N + 1)
          - 72*den(N + 2)^2
          - 30*den(N + 2)
          + 267/5*den(N + 3)^2
          + 7112/25*den(N + 3)
          + 63/2*den(N)^3
          - 22*den(N)^2
          + 275/6*den(N)
          )
       - 144*den(N - 2)^3
          + 5274/25*den(N - 2)^2
          - 47861/250*den(N - 2)
          + 75/2*den(N + 1)^5
          - 103*den(N + 1)^4
          + 1661/6*den(N + 1)^3
          - 11753/18*den(N + 1)^2
          + 333811/288*den(N + 1)
          - 2256/25*den(N + 3)^2
          - 109639/250*den(N + 3)
          - 75/2*den(N)^4
          + 83/2*den(N)^3
          + 247/6*den(N)^2
          - 4729/18*den(N)
*
     + z3*(
       + S(R(-2),N) * (
          + 672*den(1 + N)
          )
       + S(R(1,1),N) * (
          - 792*den(1 + N)
          )
       + S(R(2),N) * (
          + 1176*den(1 + N)
          )
       + S(R(1),N) * (
          + 624/5*den( - 2 + N)
          + 216*den( - 1 + N)
          - 1004*den(1 + N)
          + 288*den(1 + N)^2
          - 48*den(2 + N)
          - 5424/5*den(3 + N)
          + 624*den(N)
          )
       + 2268/25*den( - 2 + N)
          - 288*den( - 2 + N)^2
          - 60*den( - 1 + N)
          - 144*den( - 1 + N)^2
          - 3671/2*den(1 + N)
          - 579*den(1 + N)^2
          - 1596*den(2 + N)
          - 48*den(2 + N)^2
          + 11982/25*den(3 + N)
          - 1368/5*den(3 + N)^2
          + 2655*den(N)
          - 1440*den(N)^2
       )
     + z4*(
       + S(R(1),N) * (
          - 180*den(1 + N)
          )
       + 216/5*den( - 2 + N)
          + 36*den( - 1 + N)
          - 333*den(1 + N)
          - 36*den(2 + N)
          - 1026/5*den(3 + N)
          + 216*den(N)
       )
     + z5*(
          - 480*den(1 + N)
       ) 
     )
*
     +  cf*nf^2* 16/27 * (

       + S(R(1,1,1),N) * (
          + 36*den(N + 1)
          )
       + S(R(1,2),N) * (
          - 36*den(N + 1)
          )
       + S(R(2,1),N) * (
          - 36*den(N + 1)
          )
       + S(R(3),N) * (
          + 36*den(N + 1) 
          ) 
       + S(R(1,1),N) * (
          - 30*den(N + 1)^2
          + 131*den(N + 1)
          - 30*den(N)
          )
       + S(R(2),N) * (
          + 30*den(N + 1)^2 
          - 131*den(N + 1)
          + 30*den(N) 
          ) 
       + S(R(1),N) * (
          + 24*den(N + 1)^3
          - 106*den(N + 1)^2
          + 785/3*den(N + 1)
          + 24*den(N)^2 
          - 82*den(N)
          )
       - 18*den(N + 1)^4
          + 81*den(N + 1)^3
          - 1253/6*den(N + 1)^2
          + 14797/36*den(N + 1)
          - 18*den(N)^3 
          + 63*den(N)^2
          - 875/6*den(N)
*
     + z3*(
          - 12*den(N + 1)
       )
     + G00z2*z2*(

       + S(R(1),N) * (
          - 3*den(1 + N)
          )
          - 25/2*den(1 + N)
          + 3*den(1 + N)^2
          + 3*den(N)
       )
     );


==> anc/c2Lns4nf23N.h <==
* ----------------------------------------------------------------------
*
*   nf^2 and nf^3 contributions to the four-loop coefficient functions 
*   for the even-N based structure functions F_2 and F_L in Mellin space
*
*   The nf^2 parts of these analytic expressions include  den(N-2) == 
*   1/(N-2) and are thus directly applicable only at N = 4, 6, 8, ...
*
*   S(R(m1,...,mk),N) denote harmonic sums, den(x) = 1/x denominators, 
*   and z3, z4, z5 are values of the Riemann zeta-function. 
*
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324 
*
*   The nf^3 terms have been obtained before by Gracey in hep-ph/9509276
*   and by Mankiewicz, Maul and Stein in hep-ph/9703356.    
*
* ----------------------------------------------------------------------

 L c2ns4nf23N = cf*ca*nf^2* 16/9 * (

       + S(R(1,1,1,1,1,1),N) * (
          + 80
          )
       + S(R(1,1,1,1,2),N) * (
          - 70
          )
       + S(R(1,1,1,2,1),N) * (
          - 82
          )
       + S(R(1,1,1,3),N) * (
          + 71
          )
       + S(R(1,1,2,1,1),N) * (
          - 94
          )
       + S(R(1,1,2,2),N) * (
          + 81
          )
       + S(R(1,1,3,1),N) * (
          + 98
          )
       + S(R(1,1,4),N) * (
          - 265/3
          )
       + S(R(1,2,1,1,1),N) * (
          - 114
          )
       + S(R(1,2,1,2),N) * (
          + 103
          )
       + S(R(1,2,2,1),N) * (
          + 108
          )
       + S(R(1,2,3),N) * (
          - 89
          )
       + S(R(1,3,1,1),N) * (
          + 135
          )
       + S(R(1,3,2),N) * (
          - 117
          )
       + S(R(1,4,1),N) * (
          - 412/3
          )
       + S(R(1,5),N) * (
          + 671/6
          )
       + S(R(2,1,1,1,1),N) * (
          - 115
          )
       + S(R(2,1,1,2),N) * (
          + 109
          )
       + S(R(2,1,2,1),N) * (
          + 122
          )
       + S(R(2,1,3),N) * (
          - 119
          )
       + S(R(2,2,1,1),N) * (
          + 139
          )
       + S(R(2,2,2),N) * (
          - 125
          )
       + S(R(2,3,1),N) * (
          - 137
          )
       + S(R(2,4),N) * (
          + 352/3
          )
       + S(R(3,1,1,1),N) * (
          + 176
          )
       + S(R(3,1,2),N) * (
          - 169
          )
       + S(R(3,2,1),N) * (
          - 188
          )
       + S(R(3,3),N) * (
          + 335/2
          )
       + S(R(4,1,1),N) * (
          - 688/3
          )
       + S(R(4,2),N) * (
          + 643/3
          )
       + S(R(5,1),N) * (
          + 1445/6
          )
       + S(R(6),N) * (
          - 1951/12
          )
       + S(R(1,1,1,1,1),N) * (
          + 226
          + 40*den(1 + N)
          - 40*den(N)
          )
       + S(R(1,1,1,2),N) * (
          - 1279/6
          - 35*den(1 + N)
          + 35*den(N)
          )
       + S(R(1,1,2,1),N) * (
          - 1511/6
          - 71*den(1 + N)
          + 108*den(2 + N)
          - 90*den(3 + N)
          + 41*den(N)
          )
       + S(R(1,1,3),N) * (
          + 8495/36
          + 10*den( - 2 + N)
          + 111/2*den(1 + N)
          - 60*den(2 + N)
          + 90*den(3 + N)
          - 71/2*den(N)
          )
       + S(R(1,2,1,1),N) * (
          - 605/2
          - 17*den(1 + N)
          - 108*den(2 + N)
          + 90*den(3 + N)
          + 47*den(N)
          )
       + S(R(1,2,2),N) * (
          + 803/3
          + 2*den( - 2 + N)
          + 89/2*den(1 + N)
          - 12*den(2 + N)
          + 18*den(3 + N)
          - 81/2*den(N)
          )
       + S(R(1,3,1),N) * (
          + 12263/36
          - 2*den( - 2 + N)
          + 45*den(1 + N)
          + 12*den(2 + N)
          - 18*den(3 + N)
          - 49*den(N)
          )
       + S(R(1,4),N) * (
          - 9995/36
          - 20*den( - 2 + N)
          - 505/6*den(1 + N)
          + 120*den(2 + N)
          - 180*den(3 + N)
          + 265/6*den(N)
          )
       + S(R(2,1,1,1),N) * (
          - 2135/6
          - 57*den(1 + N)
          + 57*den(N)
          )
       + S(R(2,1,2),N) * (
          + 4283/12
          + 2*den( - 2 + N)
          + 111/2*den(1 + N)
          - 12*den(2 + N)
          + 18*den(3 + N)
          - 103/2*den(N)
          )
       + S(R(2,2,1),N) * (
          + 4835/12
          - 2*den( - 2 + N)
          + 50*den(1 + N)
          + 12*den(2 + N)
          - 18*den(3 + N)
          - 54*den(N)
          )
       + S(R(2,3),N) * (
          - 13373/36
          - 8*den( - 2 + N)
          - 121/2*den(1 + N)
          + 48*den(2 + N)
          - 72*den(3 + N)
          + 89/2*den(N)
          )
       + S(R(3,1,1),N) * (
          + 19967/36
          - 10*den( - 2 + N)
          + 95/2*den(1 + N)
          + 60*den(2 + N)
          - 90*den(3 + N)
          - 135/2*den(N)
          )
       + S(R(3,2),N) * (
          - 9817/18
          + 8*den( - 2 + N)
          - 85/2*den(1 + N)
          - 48*den(2 + N)
          + 72*den(3 + N)
          + 117/2*den(N)
          )
       + S(R(4,1),N) * (
          - 12343/18
          + 20*den( - 2 + N)
          - 86/3*den(1 + N)
          - 120*den(2 + N)
          + 180*den(3 + N)
          + 206/3*den(N)
          )
       + S(R(5),N) * (
          + 20567/36
          + 671/12*den(1 + N)
          - 671/12*den(N)
          )
       + S(R(1,1,1,1),N) * (
          + 25979/72
          + 357/2*den(1 + N)
          - 23*den(1 + N)^2
          - 231/2*den(N)
          + 52*den(N)^2
          )
       + S(R(1,1,2),N) * (
          - 27307/72
          - 4073/24*den(1 + N)
          + 59/2*den(1 + N)^2
          + 24*den(2 + N)
          - 12*den(3 + N)
          + 1237/12*den(N)
          - 49*den(N)^2
          )
       + S(R(1,2,1),N) * (
          - 10459/24
          - 593/3*den(1 + N)
          + 51/2*den(1 + N)^2
          - 108*den(2 + N)
          + 135*den(3 + N)
          + 805/6*den(N)
          - 111/2*den(N)^2
          )
       + S(R(1,3),N) * (
          + 3800/9
          - 13*den( - 2 + N)
          - 12*den( - 2 + N)^2
          + 6*den( - 1 + N)
          + 7735/36*den(1 + N)
          - 71/2*den(1 + N)^2
          - 36*den(2 + N)
          + 18*den(3 + N)
          - 4369/36*den(N)
          + 54*den(N)^2
          )
       + S(R(2,1,1),N) * (
          - 23191/36
          - 1837/8*den(1 + N)
          + 47/2*den(1 + N)^2
          + 84*den(2 + N)
          - 123*den(3 + N)
          + 613/4*den(N)
          - 64*den(N)^2
          )
       + S(R(2,2),N) * (
          + 24305/36
          - 3*den( - 2 + N)
          + 1235/6*den(1 + N)
          - 55/2*den(1 + N)^2
          + 12*den(2 + N)
          - 27*den(3 + N)
          - 827/6*den(N)
          + 57*den(N)^2
          )
       + S(R(3,1),N) * (
          + 17689/18
          + den( - 2 + N)
          + 12*den( - 2 + N)^2
          - 6*den( - 1 + N)
          + 8071/36*den(1 + N)
          - 19*den(1 + N)^2
          + 84*den(2 + N)
          - 126*den(3 + N)
          - 6559/36*den(N)
          + 63*den(N)^2
          )
       + S(R(4),N) * (
          - 152383/144
          + 30*den( - 2 + N)
          - 1906/9*den(1 + N)
          + 20*den(1 + N)^2
          - 120*den(2 + N)
          + 270*den(3 + N)
          + 5929/36*den(N)
          - 319/6*den(N)^2
          )
       + S(R(1,1,1),N) * (
          + 46483/108
          + 32905/72*den(1 + N)
          - 1331/12*den(1 + N)^2
          + 21*den(1 + N)^3
          - 8321/36*den(N)
          + 2009/12*den(N)^2
          - 75*den(N)^3
          )
       + S(R(1,2),N) * (
          - 147071/324
          - 5/2*den( - 2 + N)
          - 34157/72*den(1 + N)
          + 134*den(1 + N)^2
          - 24*den(1 + N)^3
          + 84*den(2 + N)
          - 58*den(3 + N)
          + 2005/9*den(N)
          - 1969/12*den(N)^2
          + 143/2*den(N)^3
          )
       + S(R(2,1),N) * (
          - 1178369/1296
          + 5/2*den( - 2 + N)
          - 11939/24*den(1 + N)
          + 323/3*den(1 + N)^2
          - 49/2*den(1 + N)^3
          - 163/2*den(3 + N)
          + 557/2*den(N)
          - 1127/6*den(N)^2
          + 81*den(N)^3
          )
       + S(R(3),N) * (
          + 842039/648
          - 3*den( - 2 + N)
          + 18*den( - 2 + N)^2
          - 6*den( - 1 + N)
          + 11233/24*den(1 + N)
          - 421/4*den(1 + N)^2
          + 91/4*den(1 + N)^3
          + 84*den(2 + N)
          - 162*den(3 + N)
          - 18863/72*den(N)
          + 3107/18*den(N)^2
          - 283/4*den(N)^3
          )
       + S(R(1,1),N) * (
          + 2134163/5184
          + 45/4*den( - 2 + N)
          + 780301/864*den(1 + N)
          - 7363/24*den(1 + N)^2
          + 6887/72*den(1 + N)^3
          - 239/12*den(1 + N)^4
          + 24*den(2 + N)
          - 15/2*den(3 + N)
          - 356983/864*den(N)
          + 1090/3*den(N)^2
          - 17063/72*den(N)^3
          + 1115/12*den(N)^4
          )
       + S(R(2),N) * (
          - 5764837/5184
          - 15/2*den( - 2 + N)
          - 2225699/2592*den(1 + N)
          + 875/3*den(1 + N)^2
          - 7073/72*den(1 + N)^3
          + 263/12*den(1 + N)^4
          - 24*den(2 + N)
          - 33/4*den(3 + N)
          + 1006649/2592*den(N)
          - 12665/36*den(N)^2
          + 16325/72*den(N)^3
          - 1025/12*den(N)^4
          )
       + S(R(1),N) * (
          + 33182/81
          + 27/2*den( - 2 + N)
          - 27/2*den( - 2 + N)^2
          + 6*den( - 1 + N)
          + 243035/162*den(1 + N)
          - 1669825/2592*den(1 + N)^2
          + 34919/144*den(1 + N)^3
          - 604/9*den(1 + N)^4
          + 32/3*den(1 + N)^5
          - 228*den(2 + N)
          + 2431/8*den(3 + N)
          - 1115063/1728*den(N)
          + 275219/432*den(N)^2
          - 22763/48*den(N)^3
          + 19123/72*den(N)^4
          - 1069/12*den(N)^5
          )
       - 18199451/27648
          - 33/4*den( - 2 + N)
          + 9/2*den( - 2 + N)^2
          + 5233867/2304*den(1 + N)
          - 3790549/3456*den(1 + N)^2
          + 367649/864*den(1 + N)^3
          - 12191/144*den(1 + N)^4
          - 41/3*den(1 + N)^5
          + 149/16*den(1 + N)^6
          - 935/8*den(3 + N)
          - 2362801/2304*den(N)
          + 9889087/10368*den(N)^2
          - 1874987/2592*den(N)^3
          + 63839/144*den(N)^4
          - 14161/72*den(N)^5
          + 1951/48*den(N)^6
*
     + z3*(

       + S(R(1,1,1),N) * (
          - 14
          )
       + S(R(1,2),N) * (
          + 121/3
          )
       + S(R(2,1),N) * (
          + 166/3
          )
       + S(R(3),N) * (
          - 331/6
          )
       + S(R(1,1),N) * (
          - 111/2
          - 20*den( - 2 + N)
          + 73*den(1 + N)
          - 312*den(2 + N)
          + 180*den(3 + N)
          + 7*den(N)
          )
       + S(R(2),N) * (
          + 215/2
          + 28*den( - 2 + N)
          + 457/6*den(1 + N)
          - 168*den(2 + N)
          + 252*den(3 + N)
          - 121/6*den(N)
          )
       + S(R(1),N) * (
          - 274/3
          + 26*den( - 2 + N)
          + 24*den( - 2 + N)^2
          - 12*den( - 1 + N)
          - 497/4*den(1 + N)
          + 133/3*den(1 + N)^2
          + 552*den(2 + N)
          - 600*den(3 + N)
          - 29/3*den(N)
          - 25*den(N)^2
          )
       + 2083/32
          - 9*den( - 2 + N)
          - 36*den( - 2 + N)^2
          + 12*den( - 1 + N)
          - 6115/24*den(1 + N)
          + 401/3*den(1 + N)^2
          - 33/4*den(1 + N)^3
          + 534*den(3 + N)
          - 101/24*den(N)
          - 122/3*den(N)^2
          + 257/12*den(N)^3
       )
*
     + z5*(
 
       + S(R(1),N) * (
          - 191/2
          )
       + 693/8
          - 60*den( - 2 + N)
          + 1729/4*den(1 + N)
          - 1800*den(2 + N)
          + 1260*den(3 + N)
          + 191/4*den(N)
     ) )
*
     + cf*(cf-ca/2)*nf^2* 16/9 * (

       + S(R(-6),N) * (
          - 150
          )
       + S(R(-5,1),N) * (
          + 6
          )
       + S(R(-4,-2),N) * (
          + 408
          )
       + S(R(-4,1,1),N) * (
          + 8
          )
       + S(R(-3,-3),N) * (
          + 510
          )
       + S(R(-3,-2,1),N) * (
          - 264
          )
       + S(R(-3,1,-2),N) * (
          + 4
          )
       + S(R(-3,1,1,1),N) * (
          + 8
          )
       + S(R(-2,-4),N) * (
          + 352
          )
       + S(R(-2,-3,1),N) * (
          - 216
          )
       + S(R(-2,-2,1,1),N) * (
          + 112
          )
       + S(R(-2,-2,2),N) * (
          - 136
          )
       + S(R(1,-5),N) * (
          + 450
          )
       + S(R(1,-4,1),N) * (
          - 4
          )
       + S(R(1,-3,-2),N) * (
          - 220
          )
       + S(R(1,-3,1,1),N) * (
          - 8
          )
       + S(R(1,-2,-3),N) * (
          - 252
          )
       + S(R(1,-2,-2,1),N) * (
          + 144
          )
       + S(R(1,-2,1,-2),N) * (
          - 8
          )
       + S(R(1,-2,1,1,1),N) * (
          - 16
          )
       + S(R(1,1,-4),N) * (
          - 520
          )
       + S(R(1,1,-2,-2),N) * (
          + 112
          )
       + S(R(1,1,1,-3),N) * (
          + 448
          )
       + S(R(1,1,1,1,-2),N) * (
          - 256
          )
       + S(R(1,1,1,1,1,1),N) * (
          + 160
          )
       + S(R(1,1,1,1,2),N) * (
          - 244
          )
       + S(R(1,1,1,2,1),N) * (
          - 148
          )
       + S(R(1,1,1,3),N) * (
          + 274
          )
       + S(R(1,1,2,-2),N) * (
          + 288
          )
       + S(R(1,1,2,1,1),N) * (
          - 144
          )
       + S(R(1,1,2,2),N) * (
          + 252
          )
       + S(R(1,1,3,1),N) * (
          + 58
          )
       + S(R(1,1,4),N) * (
          - 770/3
          )
       + S(R(1,2,-3),N) * (
          - 496
          )
       + S(R(1,2,1,-2),N) * (
          + 288
          )
       + S(R(1,2,1,1,1),N) * (
          - 184
          )
       + S(R(1,2,1,2),N) * (
          + 254
          )
       + S(R(1,2,2,1),N) * (
          + 188
          )
       + S(R(1,2,3),N) * (
          - 302
          )
       + S(R(1,3,-2),N) * (
          - 336
          )
       + S(R(1,3,1,1),N) * (
          + 88
          )
       + S(R(1,3,2),N) * (
          - 160
          )
       + S(R(1,4,1),N) * (
          + 4/3
          )
       + S(R(1,5),N) * (
          + 446/3
          )
       + S(R(2,-4),N) * (
          + 538
          )
       + S(R(2,-3,1),N) * (
          - 4
          )
       + S(R(2,-2,-2),N) * (
          - 140
          )
       + S(R(2,-2,1,1),N) * (
          - 8
          )
       + S(R(2,1,-3),N) * (
          - 496
          )
       + S(R(2,1,1,-2),N) * (
          + 288
          )
       + S(R(2,1,1,1,1),N) * (
          - 230
          )
       + S(R(2,1,1,2),N) * (
          + 314
          )
       + S(R(2,1,2,1),N) * (
          + 210
          )
       + S(R(2,1,3),N) * (
          - 326
          )
       + S(R(2,2,-2),N) * (
          - 320
          )
       + S(R(2,2,1,1),N) * (
          + 216
          )
       + S(R(2,2,2),N) * (
          - 314
          )
       + S(R(2,3,1),N) * (
          - 64
          )
       + S(R(2,4),N) * (
          + 548/3
          )
       + S(R(3,-3),N) * (
          + 586
          )
       + S(R(3,-2,1),N) * (
          - 4
          )
       + S(R(3,1,-2),N) * (
          - 344
          )
       + S(R(3,1,1,1),N) * (
          + 302
          )
       + S(R(3,1,2),N) * (
          - 344
          )
       + S(R(3,2,1),N) * (
          - 276
          )
       + S(R(3,3),N) * (
          + 273
          )
       + S(R(4,-2),N) * (
          + 434
          )
       + S(R(4,1,1),N) * (
          - 1016/3
          )
       + S(R(4,2),N) * (
          + 968/3
          )
       + S(R(5,1),N) * (
          + 932/3
          )
       + S(R(6),N) * (
          - 1051/6
          )
       + S(R(-5),N) * (
          + 585*den(N + 1)
          - 297*den(N)
          + 310/3
          )
       + S(R(-4,1),N) * (
          - 2*den(N + 1)
          + 2*den(N)
          - 40/3
          )
       + S(R(-3,-2),N) * (
          - 430*den(N + 1)
          + 174*den(N)
          - 1192/3
          )
       + S(R(-3,1,1),N) * (
          - 4*den(N + 1)
          + 4*den(N)
          - 40/3
          )
       + S(R(-2,-3),N) * (
          - 486*den(N + 1)
          + 198*den(N)
          - 392
          )
       + S(R(-2,-2,1),N) * (
          + 312*den(N + 1)
          - 120*den(N)
          + 160
          )
       + S(R(-2,1,-2),N) * (
          - 4*den(N + 1)
          + 4*den(N)
          )
       + S(R(-2,1,1,1),N) * (
          - 8*den(N + 1)
          + 8*den(N)
          )
       + S(R(1,-4),N) * (
          - 980*den(N + 1)
          + 404*den(N)
          - 448
          )
       + S(R(1,-3,1),N) * (
          + 40/3
          )
       + S(R(1,-2,-2),N) * (
          + 216*den(N + 1)
          - 88*den(N)
          + 512/3
          )
       + S(R(1,-2,1,1),N) * (
          + 80/3
          )
       + S(R(1,1,-3),N) * (
          + 904*den(N + 1)
          - 360*den(N)
          + 1360/3
          )
       + S(R(1,1,1,-2),N) * (
          - 528*den(N + 1)
          + 208*den(N)
          - 800/3
          )
       + S(R(1,1,1,1,1),N) * (
          + 80*den(N + 1)
          - 80*den(N)
          + 320
          )
       + S(R(1,1,1,2),N) * (
          - 212*den(N + 1)
          + 140*den(N)
          - 1163/3
          )
       + S(R(1,1,2,1),N) * (
          - 34*den(N + 1)
          + 66*den(N)
          - 1015/3
          )
       + S(R(1,1,3),N) * (
          + 247*den(N + 1)
          - 159*den(N)
          + 7679/18
          )
       + S(R(1,2,-2),N) * (
          + 584*den(N + 1)
          - 232*den(N)
          + 880/3
          )
       + S(R(1,2,1,1),N) * (
          - 22*den(N + 1)
          + 62*den(N)
          - 413
          )
       + S(R(1,2,2),N) * (
          + 206*den(N + 1)
          - 142*den(N)
          + 1417/3
          )
       + S(R(1,3,1),N) * (
          - 201*den(N + 1)
          + 17*den(N)
          + 5885/18
          )
       + S(R(1,4),N) * (
          - 385/3*den(N + 1)
          + 385/3*den(N)
          - 6395/18
          )
       + S(R(2,-3),N) * (
          - 948*den(N + 1)
          + 388*den(N)
          - 460
          )
       + S(R(2,-2,1),N) * (
          + 40/3
          )
       + S(R(2,1,-2),N) * (
          + 584*den(N + 1)
          - 232*den(N)
          + 880/3
          )
       + S(R(2,1,1,1),N) * (
          - 92*den(N + 1)
          + 92*den(N)
          - 1343/3
          )
       + S(R(2,1,2),N) * (
          + 197*den(N + 1)
          - 141*den(N)
          + 1027/2
          )
       + S(R(2,2,1),N) * (
          + 74*den(N + 1)
          - 90*den(N)
          + 1250/3
          )
       + S(R(2,3),N) * (
          - 241*den(N + 1)
          + 169*den(N)
          - 6125/18
          )
       + S(R(3,-2),N) * (
          - 628*den(N + 1)
          + 260*den(N)
          - 376
          )
       + S(R(3,1,1),N) * (
          - 166*den(N + 1)
          - 2*den(N)
          + 6313/9
          )
       + S(R(3,2),N) * (
          + 60*den(N + 1)
          + 52*den(N)
          - 5683/9
          )
       + S(R(4,1),N) * (
          + 1292/3*den(N + 1)
          - 260/3*den(N)
          - 7129/9
          )
       + S(R(5),N) * (
          - 857/3*den(N + 1)
          - 7/3*den(N)
          + 3463/9
          )
       + S(R(-4),N) * (
          + 144/5*den(N - 2)
          - 707*den(N + 1)^2
          - 1182*den(N + 1)
          + 1296/5*den(N + 3)
          - 625*den(N)^2
          + 1094*den(N)
          - 1270/9
          )
       + S(R(-3,1),N) * (
          - 56/5*den(N - 2)
          + 386*den(N + 1)^2
          + 20/3*den(N + 1)
          + 336*den(N + 2)
          - 504/5*den(N + 3)
          + 166*den(N)^2
          - 692/3*den(N)
          + 38/9
          )
       + S(R(-2,-2),N) * (
          - 16/5*den(N - 2)
          - 54*den(N + 1)^2
          + 1612/3*den(N + 1)
          - 96*den(N + 2)
          - 144/5*den(N + 3)
          + 110*den(N)^2
          - 796/3*den(N)
          + 200
          )
       + S(R(-2,1,1),N) * (
          + 32/5*den(N - 2)
          - 220*den(N + 1)^2
          + 88/3*den(N + 1)
          - 192*den(N + 2)
          + 288/5*den(N + 3)
          - 84*den(N)^2
          + 296/3*den(N)
          )
       + S(R(-2,2),N) * (
          - 36/5*den(N - 2)
          + 248*den(N + 1)^2
          - 4*den(N + 1)
          + 216*den(N + 2)
          - 324/5*den(N + 3)
          + 104*den(N)^2
          - 140*den(N)
          )
       + S(R(1,-3),N) * (
          - 68/5*den(N - 2)
          - 44*den(N + 1)^2
          + 4928/3*den(N + 1)
          - 408*den(N + 2)
          - 612/5*den(N + 3)
          + 388*den(N)^2
          - 2624/3*den(N)
          + 2338/9
          )
       + S(R(1,-2,1),N) * (
          - 76/9
          )
       + S(R(1,1,-2),N) * (
          + 8*den(N - 2)
          + 56*den(N + 1)^2
          - 3136/3*den(N + 1)
          + 240*den(N + 2)
          + 72*den(N + 3)
          - 232*den(N)^2
          + 1600/3*den(N)
          - 496/3
          )
       + S(R(1,1,1,1),N) * (
          - 46*den(N + 1)^2
          + 291*den(N + 1)
          + 104*den(N)^2
          - 165*den(N)
          + 12119/36
          )
       + S(R(1,1,2),N) * (
          + 4/5*den(N - 2)
          + 6*den(N + 1)^2
          - 1372/3*den(N + 1)
          + 72*den(N + 2)
          + 816/5*den(N + 3)
          - 156*den(N)^2
          + 799/3*den(N)
          - 15511/36
          )
       + S(R(1,2,1),N) * (
          - 4/5*den(N - 2)
          + 32*den(N + 1)^2
          - 593/3*den(N + 1)
          - 24*den(N + 2)
          - 36/5*den(N + 3)
          - 84*den(N)^2
          + 398/3*den(N)
          - 1839/4
          )
       + S(R(1,3),N) * (
          - 4/5*den(N - 2)
          + 53*den(N + 1)^2
          + 3524/9*den(N + 1)
          - 108*den(N + 2)
          - 1086/5*den(N + 3)
          + 156*den(N)^2
          - 5005/18*den(N)
          + 4369/9
          )
       + S(R(2,-2),N) * (
          - 44/5*den(N - 2)
          - 36*den(N + 1)^2
          + 3248/3*den(N + 1)
          - 264*den(N + 2)
          - 396/5*den(N + 3)
          + 252*den(N)^2
          - 1712/3*den(N)
          + 1522/9
          )
       + S(R(2,1,1),N) * (
          + 97*den(N + 1)^2
          - 341*den(N + 1)
          - 48*den(N + 2)
          - 156*den(N + 3)
          - 97*den(N)^2
          + 184*den(N)
          - 3491/9
          )
       + S(R(2,2),N) * (
          - 8/5*den(N - 2)
          - 32*den(N + 1)^2
          + 1541/3*den(N + 1)
          - 48*den(N + 2)
          - 72/5*den(N + 3)
          + 160*den(N)^2
          - 920/3*den(N)
          + 12331/36
          )
       + S(R(3,1),N) * (
          + 16/5*den(N - 2)
          - 14*den(N + 1)^2
          - 2239/9*den(N + 1)
          + 180*den(N + 2)
          + 1194/5*den(N + 3)
          - 25*den(N)^2
          + 1067/18*den(N)
          + 23429/36
          )
       + S(R(4),N) * (
          - 206*den(N + 1)^2
          + 2344/9*den(N + 1)
          - 133/3*den(N)^2
          + 1105/18*den(N)
          - 18371/72
          )
       + S(R(-3),N) * (
          + 144/5*den(N - 2)^2
          - 214/25*den(N - 2)
          - 408*den(N + 1)^3
          + 3839/3*den(N + 1)^2
          + 11870/9*den(N + 1)
          + 408*den(N + 2)
          - 4086/25*den(N + 3)
          - 776*den(N)^3
          + 1533*den(N)^2
          - 16850/9*den(N)
          + 4346/27
          )
       + S(R(-2,1),N) * (
          - 48/5*den(N - 2)^2
          + 248/25*den(N - 2)
          + 24*den(N - 1)
          + 178*den(N + 1)^3
          - 1636/3*den(N + 1)^2
          - 608/9*den(N + 1)
          - 552*den(N + 2)
          + 2952/25*den(N + 3)
          + 206*den(N)^3
          - 1220/3*den(N)^2
          + 4208/9*den(N)
          )
       + S(R(1,-2),N) * (
          - 48/5*den(N - 2)^2
          - 52/25*den(N - 2)
          - 24*den(N - 1)
          - 10*den(N + 1)^3
          + 106/3*den(N + 1)^2
          - 1108*den(N + 1)
          + 312*den(N + 2)
          + 252/25*den(N + 3)
          + 266*den(N)^3
          - 1766/3*den(N)^2
          + 2420/3*den(N)
          - 2428/27
          )
       + S(R(1,1,1),N) * (
          + 43*den(N + 1)^3
          - 1061/6*den(N + 1)^2
          + 11089/36*den(N + 1)
          - 129*den(N)^3
          + 1091/6*den(N)^2
          - 2957/18*den(N)
          + 26339/108
          )
       + S(R(1,2),N) * (
          - 6/5*den(N - 2)
          + 5*den(N + 1)^3
          + 475/6*den(N + 1)^2
          - 11255/36*den(N + 1)
          + 150*den(N + 2)
          - 4/5*den(N + 3)
          + 146*den(N)^3
          - 237*den(N)^2
          + 4537/18*den(N)
          - 110893/324
          )
       + S(R(2,1),N) * (
          + 6/5*den(N - 2)
          - 58*den(N + 1)^3
          + 1411/6*den(N + 1)^2
          - 3817/12*den(N + 1)
          - 198*den(N + 2)
          - 1166/5*den(N + 3)
          + 112*den(N)^3
          - 935/6*den(N)^2
          + 146*den(N)
          - 81845/648
          )
       + S(R(3),N) * (
          + 6/5*den(N - 2)
          - 171/2*den(N + 1)^3
          + 530/3*den(N + 1)^2
          - 1963/12*den(N + 1)
          + 108*den(N + 2)
          + 1629/5*den(N + 3)
          - 197/2*den(N)^3
          + 2131/18*den(N)^2
          - 3599/36*den(N)
          - 103447/1296
          )
       + S(R(-2),N) * (
          + 96/5*den(N - 2)^3
          - 116/25*den(N - 2)^2
          + 23/375*den(N - 2)
          + 24*den(N - 1)
          - 177*den(N + 1)^4
          + 1609/3*den(N + 1)^3
          - 17027/18*den(N + 1)^2
          - 58711/54*den(N + 1)
          - 480*den(N + 2)
          + 5409/125*den(N + 3)
          - 589*den(N)^4
          + 3611/3*den(N)^3
          - 27859/18*den(N)^2
          + 88627/54*den(N)
          - 232/3
          )
       + S(R(1,1),N) * (
          + 24/5*den(N - 2)
          - 113/6*den(N + 1)^4
          + 5471/36*den(N + 1)^3
          - 1475/12*den(N + 1)^2
          - 71081/432*den(N + 1)
          + 144*den(N + 2)
          - 759/5*den(N + 3)
          + 731/6*den(N)^4
          - 5999/36*den(N)^3
          + 385/3*den(N)^2
          + 26327/432*den(N)
          + 239633/2592
          )
       + S(R(2),N) * (
          - 3*den(N - 2)
          - 61/6*den(N + 1)^4
          - 1355/36*den(N + 1)^3
          - 1307/12*den(N + 1)^2
          + 566587/1296*den(N + 1)
          - 414*den(N + 2)
          - 147*den(N + 3)
          - 707/6*den(N)^4
          + 6167/36*den(N)^3
          - 4849/36*den(N)^2
          - 66817/1296*den(N)
          + 162721/1296
          )
       + S(R(1),N) * (
          - 36/5*den(N - 2)^2
          + 186/25*den(N - 2)
          - 24*den(N - 1)
          - 43/6*den(N + 1)^5
          - 1285/18*den(N + 1)^4
          + 2093/72*den(N + 1)^3
          + 493793/1296*den(N + 1)^2
          - 1073755/1296*den(N + 1)
          + 366*den(N + 2)
          - 21269/100*den(N + 3)
          - 287/3*den(N)^5
          + 4237/36*den(N)^4
          - 687/8*den(N)^3
          - 1819/216*den(N)^2
          + 33065/96*den(N)
          + 161929/1728
          )
       + 72/5*den(N - 2)^3
          - 507/25*den(N - 2)^2
          + 1807/125*den(N - 2)
          + 149/8*den(N + 1)^6
          - 1087/12*den(N + 1)^5
          + 17011/72*den(N + 1)^4
          - 380303/864*den(N + 1)^3
          + 57113/96*den(N + 1)^2
          - 810827/5184*den(N + 1)
          + 153647/500*den(N + 3)
          + 1951/24*den(N)^6
          - 595/9*den(N)^5
          + 3533/72*den(N)^4
          - 271195/2592*den(N)^3
          + 460601/2592*den(N)^2
          - 269059/1296*den(N)
          - 61555/512
*  
     + z3*(
 
       + S(R(-3),N) * (
          + 436
          )
       + S(R(1,-2),N) * (
          - 200
          )
       + S(R(1,1,1),N) * (
          + 44
          )
       + S(R(1,2),N) * (
          - 496/3
          )
       + S(R(2,1),N) * (
          - 100/3
          )
       + S(R(3),N) * (
          + 1061/3
          )
       + S(R(-2),N) * (
          - 388
          - 340*den(1 + N)
          + 148*den(N)
          )
       + S(R(1,1),N) * (
          + 35
          + 382*den(1 + N)
          - 94*den(N)
          )
       + S(R(2),N) * (
          - 28
          - 1868/3*den(1 + N)
          + 572/3*den(N)
          )
       + S(R(1),N) * (
          - 397/6
          - 12*den( - 2 + N)
          + 1005*den(1 + N)
          - 688/3*den(1 + N)^2
          - 96*den(2 + N)
          + 624*den(3 + N)
          - 1396/3*den(N)
          + 142*den(N)^2
          )
       - 15883/16
          - 264/25*den( - 2 + N)
          + 144/5*den( - 2 + N)^2
          + 24*den( - 1 + N)
          + 22715/12*den(1 + N)
          + 964/3*den(1 + N)^2
          - 51/2*den(1 + N)^3
          + 876*den(2 + N)
          + 4614/25*den(3 + N)
          - 19655/12*den(N)
          + 3947/3*den(N)^2
          - 3955/6*den(N)^3
       )
*
     + z5*(

       + S(R(1),N) * (
          + 81
          )
       - 513/4
          + 531/2*den(1 + N)
          - 171/2*den(N)
     ) )
*
     + cf*(cf-ca)*nf^2* 1/3* z4 * (

       + S(R(2),N) * (
          + 24
          )
       + S(R(1),N) * (
          - 80
          )
       + 33
          - 64*den(1 + N)
          + 12*den(1 + N)^2
          + 64*den(N)
          - 12*den(N)^2
     )
*
     + cf*nf^3* 16/27 * (

       + S(R(1,1,1,1,1),N) * (
          - 12
          )
       + S(R(1,1,1,2),N) * (
          + 12
          )
       + S(R(1,1,2,1),N) * (
          + 12
          )
       + S(R(1,1,3),N) * (
          - 12
          )
       + S(R(1,2,1,1),N) * (
          + 12
          )
       + S(R(1,2,2),N) * (
          - 12
          )
       + S(R(1,3,1),N) * (
          - 12
          )
       + S(R(1,4),N) * (
          + 12
          )
       + S(R(2,1,1,1),N) * (
          + 24
          )
       + S(R(2,1,2),N) * (
          - 24
          )
       + S(R(2,2,1),N) * (
          - 24
          )
       + S(R(2,3),N) * (
          + 24
          )
       + S(R(3,1,1),N) * (
          - 36
          )
       + S(R(3,2),N) * (
          + 36
          )
       + S(R(4,1),N) * (
          + 48
          )
       + S(R(5),N) * (
          - 119/2
          )
       + S(R(1,1,1,1),N) * (
          - 6*den(N + 1)
          + 6*den(N)
          - 29
          )
       + S(R(1,1,2),N) * (
          + 6*den(N + 1)
          - 6*den(N)
          + 29
          )
       + S(R(1,2,1),N) * (
          + 6*den(N + 1)
          - 6*den(N)
          + 29
          )
       + S(R(1,3),N) * (
          - 6*den(N + 1)
          + 6*den(N)
          - 29
          )
       + S(R(2,1,1),N) * (
          + 6*den(N + 1)
          - 6*den(N)
          + 67
          )
       + S(R(2,2),N) * (
          - 6*den(N + 1)
          + 6*den(N)
          - 67
          )
       + S(R(3,1),N) * (
          - 6*den(N + 1)
          + 6*den(N)
          - 105
          )
       + S(R(4),N) * (
          + 6*den(N + 1)
          - 6*den(N)
          + 853/6
          )
       + S(R(1,1,1),N) * (
          + 6*den(N + 1)^2
          - 34*den(N + 1)
          - 12*den(N)^2
          + 13*den(N)
          - 235/6
          )
       + S(R(1,2),N) * (
          - 6*den(N + 1)^2
          + 34*den(N + 1)
          + 12*den(N)^2
          - 13*den(N)
          + 235/6
          )
       + S(R(2,1),N) * (
          - 6*den(N + 1)^2
          + 34*den(N + 1)
          + 12*den(N)^2
          - 13*den(N)
          + 641/6
          )
       + S(R(3),N) * (
          + 6*den(N + 1)^2
          - 34*den(N + 1)
          - 12*den(N)^2
          + 13*den(N)
          - 524/3
          )
       + S(R(1,1),N) * (
          - 6*den(N + 1)^3
          + 34*den(N + 1)^2
          - 280/3*den(N + 1)
          + 18*den(N)^3
          - 29*den(N)^2
          + 161/6*den(N)
          - 4429/108
          )
       + S(R(2),N) * (
          + 6*den(N + 1)^3
          - 34*den(N + 1)^2
          + 280/3*den(N + 1)
          - 18*den(N)^3
          + 29*den(N)^2
          - 161/6*den(N)
          + 14321/108
          )
       + S(R(1),N) * (
          + 6*den(N + 1)^4
          - 34*den(N + 1)^3
          + 280/3*den(N + 1)^2
          - 9259/54*den(N + 1)
          - 24*den(N)^4
          + 45*den(N)^3
          - 325/6*den(N)^2
          + 5729/108*den(N)
          - 25279/648
          )
       - 23/4*den(N + 1)^5
          + 397/12*den(N + 1)^4
          - 277/3*den(N + 1)^3
          + 9241/54*den(N + 1)^2
          - 39803/162*den(N + 1)
          + 119/4*den(N)^5
          - 721/12*den(N)^4
          + 161/2*den(N)^3
          - 9847/108*den(N)^2
          + 55157/648*den(N)
          + 281971/3456
*
     + z3*(

       + S(R(2),N) * (
          + 1
          )
       + S(R(1),N) * (
          - 5/3
          )
       + 1/24 * (
            3
          - 44*den(1 + N)
          + 12*den(1 + N)^2
          + 44*den(N)
          - 12*den(N)^2 
          )
       )
     + z4*(

       + S(R(1),N) * (
          + 3/2
          )
       + 1/8 * (
          - 9
          + 6*den(1 + N)
          - 6*den(N)
          )
       )
     );

 L cLns4nf23N = cf*ca*nf^2* 16/9 * (

       + S(R(1,1,2,1),N) * (
          - 18*den(1 + N)
          + 72*den(2 + N)
          - 60*den(3 + N)
          )
       + S(R(1,1,3),N) * (
          + 40*den( - 2 + N)
          - 20*den( - 1 + N)
          + 20*den(1 + N)
          - 40*den(2 + N)
          + 60*den(3 + N)
          )
       + S(R(1,2,1,1),N) * (
          + 18*den(1 + N)
          - 72*den(2 + N)
          + 60*den(3 + N)
          )
       + S(R(1,2,2),N) * (
          + 8*den( - 2 + N)
          - 4*den( - 1 + N)
          + 4*den(1 + N)
          - 8*den(2 + N)
          + 12*den(3 + N)
          )
       + S(R(1,3,1),N) * (
          - 8*den( - 2 + N)
          + 4*den( - 1 + N)
          - 4*den(1 + N)
          + 8*den(2 + N)
          - 12*den(3 + N)
          )
       + S(R(1,4),N) * (
          - 80*den( - 2 + N)
          + 40*den( - 1 + N)
          - 40*den(1 + N)
          + 80*den(2 + N)
          - 120*den(3 + N)
          )
       + S(R(2,1,2),N) * (
          + 8*den( - 2 + N)
          - 4*den( - 1 + N)
          + 4*den(1 + N)
          - 8*den(2 + N)
          + 12*den(3 + N)
          )
       + S(R(2,2,1),N) * (
          - 8*den( - 2 + N)
          + 4*den( - 1 + N)
          - 4*den(1 + N)
          + 8*den(2 + N)
          - 12*den(3 + N)
          )
       + S(R(2,3),N) * (
          - 32*den( - 2 + N)
          + 16*den( - 1 + N)
          - 16*den(1 + N)
          + 32*den(2 + N)
          - 48*den(3 + N)
          )
       + S(R(3,1,1),N) * (
          - 40*den( - 2 + N)
          + 20*den( - 1 + N)
          - 20*den(1 + N)
          + 40*den(2 + N)
          - 60*den(3 + N)
          )
       + S(R(3,2),N) * (
          + 32*den( - 2 + N)
          - 16*den( - 1 + N)
          + 16*den(1 + N)
          - 32*den(2 + N)
          + 48*den(3 + N)
          )
       + S(R(4,1),N) * (
          + 80*den( - 2 + N)
          - 40*den( - 1 + N)
          + 40*den(1 + N)
          - 80*den(2 + N)
          + 120*den(3 + N)
          )
       + S(R(1,1,1,1),N) * (
          + 36*den(1 + N)
          )
       + S(R(1,1,2),N) * (
          - 34*den(1 + N)
          + 16*den(2 + N)
          - 8*den(3 + N)
          )
       + S(R(1,2,1),N) * (
          - 38*den(1 + N)
          - 72*den(2 + N)
          + 90*den(3 + N)
          )
       + S(R(1,3),N) * (
          - 40*den( - 2 + N)
          - 48*den( - 2 + N)^2
          + 32*den( - 1 + N)
          + 24*den( - 1 + N)^2
          + 65*den(1 + N)
          - 24*den(2 + N)
          + 12*den(3 + N)
          - 16*den(N)
          )
       + S(R(2,1,1),N) * (
          - 46*den(1 + N)
          + 56*den(2 + N)
          - 82*den(3 + N)
          )
       + S(R(2,2),N) * (
          - 12*den( - 2 + N)
          + 4*den( - 1 + N)
          + 38*den(1 + N)
          + 8*den(2 + N)
          - 18*den(3 + N)
          )
       + S(R(3,1),N) * (
          - 8*den( - 2 + N)
          + 48*den( - 2 + N)^2
          - 16*den( - 1 + N)
          - 24*den( - 1 + N)^2
          + 9*den(1 + N)
          + 56*den(2 + N)
          - 84*den(3 + N)
          + 16*den(N)
          )
       + S(R(4),N) * (
          + 120*den( - 2 + N)
          - 40*den( - 1 + N)
          - 55/3*den(1 + N)
          - 80*den(2 + N)
          + 180*den(3 + N)
          )
       + S(R(1,1,1),N) * (
          + 293/2*den(1 + N)
          - 25*den(1 + N)^2
          - 25*den(N)
          )
       + S(R(1,2),N) * (
          - 10*den( - 2 + N)
          + 4*den( - 1 + N)
          - 895/6*den(1 + N)
          + 29*den(1 + N)^2
          + 56*den(2 + N)
          - 116/3*den(3 + N)
          + 65/3*den(N)
          )
       + S(R(2,1),N) * (
          + 10*den( - 2 + N)
          - 4*den( - 1 + N)
          - 913/6*den(1 + N)
          + 25*den(1 + N)^2
          - 163/3*den(3 + N)
          + 91/3*den(N)
          )
       + S(R(3),N) * (
          - 30*den( - 2 + N)
          + 72*den( - 2 + N)^2
          - 4*den( - 1 + N)
          - 24*den( - 1 + N)^2
          + 1097/9*den(1 + N)
          - 18*den(1 + N)^2
          + 56*den(2 + N)
          - 108*den(3 + N)
          - 26*den(N)
          )
       + S(R(1,1),N) * (
          + 45*den( - 2 + N)
          - 20*den( - 1 + N)
          + 14351/36*den(1 + N)
          - 99*den(1 + N)^2
          + 25*den(1 + N)^3
          + 16*den(2 + N)
          - 5*den(3 + N)
          - 140*den(N)
          + 39*den(N)^2
          )
       + S(R(2),N) * (
          - 30*den( - 2 + N)
          + 16*den( - 1 + N)
          - 1493/4*den(1 + N)
          + 263/3*den(1 + N)^2
          - 27*den(1 + N)^3
          - 16*den(2 + N)
          - 11/2*den(3 + N)
          + 410/3*den(N)
          - 35*den(N)^2
          )
       + S(R(1),N) * (
          + 135/2*den( - 2 + N)
          - 54*den( - 2 + N)^2
          - 20*den( - 1 + N)
          + 24*den( - 1 + N)^2
          + 1030465/1296*den(1 + N)
          - 10565/36*den(1 + N)^2
          + 245/3*den(1 + N)^3
          - 37/2*den(1 + N)^4
          - 152*den(2 + N)
          + 2431/12*den(3 + N)
          - 4045/12*den(N)
          + 911/6*den(N)^2
          - 75/2*den(N)^3
          )
       - 75/2*den( - 2 + N)
          + 18*den( - 2 + N)^2
          + 3332269/2592*den(1 + N)
          - 785749/1296*den(1 + N)^2
          + 3491/18*den(1 + N)^3
          - 125/36*den(1 + N)^4
          - 115/6*den(1 + N)^5
          - 935/12*den(3 + N)
          - 714425/1296*den(N)
          + 3355/12*den(N)^2
          - 3661/36*den(N)^3
          + 115/6*den(N)^4
*
     + z3*(

       + S(R(1,1),N) * (
          - 80*den( - 2 + N)
          + 40*den( - 1 + N)
          + 32*den(1 + N)
          - 208*den(2 + N)
          + 120*den(3 + N)
          )
       + S(R(2),N) * (
          + 112*den( - 2 + N)
          - 56*den( - 1 + N)
          + 56*den(1 + N)
          - 112*den(2 + N)
          + 168*den(3 + N)
          )
       + S(R(1),N) * (
          + 80*den( - 2 + N)
          + 96*den( - 2 + N)^2
          - 64*den( - 1 + N)
          - 48*den( - 1 + N)^2
          - 254/3*den(1 + N)
          + 368*den(2 + N)
          - 400*den(3 + N)
          + 32*den(N)
          )
       - 144*den( - 2 + N)^2
          + 32*den( - 1 + N)
          + 48*den( - 1 + N)^2
          - 253/3*den(1 + N)
          + 50/3*den(1 + N)^2
          + 356*den(3 + N)
          - 14/3*den(N)
       )
*
     + z5*(

       - 240*den( - 2 + N)
          + 120*den( - 1 + N)
          + 240*den(1 + N)
          - 1200*den(2 + N)
          + 840*den(3 + N)
     ) )
*
     + cf*(cf-ca/2)*nf^2* 16/9 * (

       + S(R(-5),N) * (
          + 288*den(N + 1)
          )
       + S(R(-3,-2),N) * (
          - 256*den(N + 1)
          )
       + S(R(-2,-3),N) * (
          - 288*den(N + 1)
          )
       + S(R(-2,-2,1),N) * (
          + 192*den(N + 1)
          )
       + S(R(1,-4),N) * (
          - 576*den(N + 1)
          )
       + S(R(1,-2,-2),N) * (
          + 128*den(N + 1)
          )
       + S(R(1,1,-3),N) * (
          + 544*den(N + 1)
          )
       + S(R(1,1,1,-2),N) * (
          - 320*den(N + 1)
          )
       + S(R(1,1,1,2),N) * (
          - 72*den(N + 1)
          )
       + S(R(1,1,2,1),N) * (
          + 32*den(N + 1)
          )
       + S(R(1,1,3),N) * (
          + 88*den(N + 1)
          )
       + S(R(1,2,-2),N) * (
          + 352*den(N + 1)
          )
       + S(R(1,2,1,1),N) * (
          + 40*den(N + 1)
          )
       + S(R(1,2,2),N) * (
          + 64*den(N + 1)
          )
       + S(R(1,3,1),N) * (
          - 184*den(N + 1)
          )
       + S(R(2,-3),N) * (
          - 560*den(N + 1)
          )
       + S(R(2,1,-2),N) * (
          + 352*den(N + 1)
          )
       + S(R(2,1,2),N) * (
          + 56*den(N + 1)
          )
       + S(R(2,2,1),N) * (
          - 16*den(N + 1)
          )
       + S(R(2,3),N) * (
          - 72*den(N + 1)
          )
       + S(R(3,-2),N) * (
          - 368*den(N + 1)
          )
       + S(R(3,1,1),N) * (
          - 168*den(N + 1)
          )
       + S(R(3,2),N) * (
          + 112*den(N + 1)
          )
       + S(R(4,1),N) * (
          + 344*den(N + 1)
          )
       + S(R(5),N) * (
          - 288*den(N + 1)
          )
       + S(R(-4),N) * (
          + 576/5*den(N - 2)
          - 432*den(N + 1)^2
          - 664*den(N + 1)
          + 864/5*den(N + 3)
          + 576*den(N)
          )
       + S(R(-3,1),N) * (
          - 224/5*den(N - 2)
          + 112*den(N - 1)
          + 224*den(N + 1)^2
          + 224*den(N + 2)
          - 336/5*den(N + 3)
          - 224*den(N)
          )
       + S(R(-2,-2),N) * (
          - 64/5*den(N - 2)
          - 32*den(N - 1)
          - 32*den(N + 1)^2
          + 336*den(N + 1)
          - 64*den(N + 2)
          - 96/5*den(N + 3)
          - 64*den(N)
          )
       + S(R(-2,1,1),N) * (
          + 128/5*den(N - 2)
          - 64*den(N - 1)
          - 128*den(N + 1)^2
          - 128*den(N + 2)
          + 192/5*den(N + 3)
          + 128*den(N)
          )
       + S(R(-2,2),N) * (
          - 144/5*den(N - 2)
          + 72*den(N - 1)
          + 144*den(N + 1)^2
          + 144*den(N + 2)
          - 216/5*den(N + 3)
          - 144*den(N)
          )
       + S(R(1,-3),N) * (
          - 272/5*den(N - 2)
          - 136*den(N - 1)
          - 16*den(N + 1)^2
          + 1040*den(N + 1)
          - 272*den(N + 2)
          - 408/5*den(N + 3)
          - 272*den(N)
          )
       + S(R(1,1,-2),N) * (
          + 32*den(N - 2)
          + 80*den(N - 1)
          + 32*den(N + 1)^2
          - 672*den(N + 1)
          + 160*den(N + 2)
          + 48*den(N + 3)
          + 160*den(N)
          )
       + S(R(1,1,1,1),N) * (
          + 72*den(N + 1)
          )
       + S(R(1,1,2),N) * (
          + 16/5*den(N - 2)
          + 8*den(N - 1)
          - 32*den(N + 1)^2
          - 188*den(N + 1)
          + 48*den(N + 2)
          + 544/5*den(N + 3)
          + 16*den(N)
          )
       + S(R(1,2,1),N) * (
          - 16/5*den(N - 2)
          - 8*den(N - 1)
          - 8*den(N + 1)^2
          + 8*den(N + 1)
          - 16*den(N + 2)
          - 24/5*den(N + 3)
          - 16*den(N)
          )
       + S(R(1,3),N) * (
          - 16/5*den(N - 2)
          - 8*den(N - 1)
          + 72*den(N + 1)^2
          + 126*den(N + 1)
          - 72*den(N + 2)
          - 724/5*den(N + 3)
          - 16*den(N)
          )
       + S(R(2,-2),N) * (
          - 176/5*den(N - 2)
          - 88*den(N - 1)
          - 16*den(N + 1)^2
          + 688*den(N + 1)
          - 176*den(N + 2)
          - 264/5*den(N + 3)
          - 176*den(N)
          )
       + S(R(2,1,1),N) * (
          + 40*den(N + 1)^2
          - 56*den(N + 1)
          - 32*den(N + 2)
          - 104*den(N + 3)
          )
       + S(R(2,2),N) * (
          - 32/5*den(N - 2)
          - 16*den(N - 1)
          + 8*den(N + 1)^2
          + 176*den(N + 1)
          - 32*den(N + 2)
          - 48/5*den(N + 3)
          - 32*den(N)
          )
       + S(R(3,1),N) * (
          + 64/5*den(N - 2)
          + 32*den(N - 1)
          - 370*den(N + 1)
          + 120*den(N + 2)
          + 796/5*den(N + 3)
          + 64*den(N)
          )
       + S(R(4),N) * (
          - 144*den(N + 1)^2
          + 1138/3*den(N + 1)
          )
       + S(R(-3),N) * (
          + 576/5*den(N - 2)^2
          - 1576/25*den(N - 2)
          + 136*den(N - 1)
          - 240*den(N + 1)^3
          + 824*den(N + 1)^2
          + 2492/3*den(N + 1)
          + 272*den(N + 2)
          - 2724/25*den(N + 3)
          + 576*den(N)^2
          - 1384*den(N)
          )
       + S(R(-2,1),N) * (
          - 192/5*den(N - 2)^2
          + 1232/25*den(N - 2)
          + 96*den(N - 1)^2
          - 160*den(N - 1)
          + 96*den(N + 1)^3
          - 352*den(N + 1)^2
          - 48*den(N + 1)
          - 368*den(N + 2)
          + 1968/25*den(N + 3)
          - 192*den(N)^2
          + 448*den(N)
          )
       + S(R(1,-2),N) * (
          - 192/5*den(N - 2)^2
          + 32/25*den(N - 2)
          - 96*den(N - 1)^2
          + 80*den(N - 1)
          + 16*den(N + 1)^2
          - 2200/3*den(N + 1)
          + 208*den(N + 2)
          + 168/25*den(N + 3)
          - 192*den(N)^2
          + 432*den(N)
          )
       + S(R(1,1,1),N) * (
          - 50*den(N + 1)^2
          + 73*den(N + 1)
          - 50*den(N)
          )
       + S(R(1,2),N) * (
          - 24/5*den(N - 2)
          - 8*den(N - 1)
          + 24*den(N + 1)^3
          - 34*den(N + 1)^2
          - 319/3*den(N + 1)
          + 100*den(N + 2)
          - 8/15*den(N + 3)
          + 178/3*den(N)
          )
       + S(R(2,1),N) * (
          + 24/5*den(N - 2)
          + 8*den(N - 1)
          - 24*den(N + 1)^3
          + 106*den(N + 1)^2
          + 5/3*den(N + 1)
          - 132*den(N + 2)
          - 2332/15*den(N + 3)
          + 134/3*den(N)
          )
       + S(R(3),N) * (
          + 24/5*den(N - 2)
          + 8*den(N - 1)
          - 48*den(N + 1)^3
          + 160*den(N + 1)^2
          - 2672/9*den(N + 1)
          + 72*den(N + 2)
          + 1086/5*den(N + 3)
          - 48*den(N)
          )
       + S(R(-2),N) * (
          + 384/5*den(N - 2)^3
          - 944/25*den(N - 2)^2
          + 5432/375*den(N - 2)
          + 96*den(N - 1)^2
          - 136*den(N - 1)
          - 96*den(N + 1)^4
          + 344*den(N + 1)^3
          - 1828/3*den(N + 1)^2
          - 2194/3*den(N + 1)
          - 320*den(N + 2)
          + 3606/125*den(N + 3)
          + 384*den(N)^3
          - 928*den(N)^2
          + 3856/3*den(N)
          )
       + S(R(1,1),N) * (
          + 96/5*den(N - 2)
          + 64*den(N - 1)
          + 42*den(N + 1)^3
          - 34*den(N + 1)^2
          - 3721/18*den(N + 1)
          + 96*den(N + 2)
          - 506/5*den(N + 3)
          + 34*den(N)^2
          - 82*den(N)
          )
       + S(R(2),N) * (
          - 12*den(N - 2)
          - 56*den(N - 1)
          + 6*den(N + 1)^3
          - 320/3*den(N + 1)^2
          + 801/2*den(N + 1)
          - 276*den(N + 2)
          - 98*den(N + 3)
          - 30*den(N)^2
          + 244/3*den(N)
          )
       + S(R(1),N) * (
          - 144/5*den(N - 2)^2
          + 924/25*den(N - 2)
          - 96*den(N - 1)^2
          + 208*den(N - 1)
          + 3*den(N + 1)^4
          + 46/3*den(N + 1)^3
          + 4699/18*den(N + 1)^2
          - 418193/648*den(N + 1)
          + 244*den(N + 2)
          - 21269/150*den(N + 3)
          - 15*den(N)^3
          + 65/3*den(N)^2
          - 499/6*den(N)
          )
       + 288/5*den(N - 2)^3
          - 2388/25*den(N - 2)^2
          + 10663/125*den(N - 2)
          - 115/3*den(N + 1)^5
          + 2251/18*den(N + 1)^4
          - 2269/9*den(N + 1)^3
          + 256829/648*den(N + 1)^2
          - 421403/1296*den(N + 1)
          + 153647/750*den(N + 3)
          + 115/3*den(N)^4
          - 1285/18*den(N)^3
          + 307/6*den(N)^2
          - 1031/648*den(N)
*  
     + z3*(
 
       + S(R(-2),N) * (
          - 192*den(1 + N)
          )
       + S(R(1,1),N) * (
          + 288*den(1 + N)
          )
       + S(R(2),N) * (
          - 432*den(1 + N)
          )
       + S(R(1),N) * (
          - 48*den( - 2 + N)
          - 120*den( - 1 + N)
          + 1964/3*den(1 + N)
          - 192*den(1 + N)^2
          - 64*den(2 + N)
          + 416*den(3 + N)
          - 240*den(N)
          )
       - 1776/25*den( - 2 + N)
          + 576/5*den( - 2 + N)^2
          - 40*den( - 1 + N)
          + 96*den( - 1 + N)^2
          + 3196/3*den(1 + N)
          + 172/3*den(1 + N)^2
          + 584*den(2 + N)
          + 3076/25*den(3 + N)
          - 3916/3*den(N)
          + 576*den(N)^2
       )
*
     + z5*( 180*den(1 + N)) )
*
     +  cf*nf^3* 16/27 * (

       + S(R(1,1,1),N) * (
          - 12*den(N + 1)
          )
       + S(R(1,2),N) * (
          + 12*den(N + 1)
          )
       + S(R(2,1),N) * (
          + 12*den(N + 1)
          )
       + S(R(3),N) * ( 
          - 12*den(N + 1)
          )
       + S(R(1,1),N) * (
          + 12*den(N + 1)^2
          - 50*den(N + 1)
          + 12*den(N)
          )
       + S(R(2),N) * ( 
          - 12*den(N + 1)^2
          + 50*den(N + 1)
          - 12*den(N)
          )
       + S(R(1),N) * (
          - 12*den(N + 1)^3
          + 50*den(N + 1)^2
          - 317/3*den(N + 1)
          - 12*den(N)^2
          + 38*den(N)
          )
       + 12*den(N + 1)^4
          - 50*den(N + 1)^3
          + 317/3*den(N + 1)^2
          - 8609/54*den(N + 1)
          + 12*den(N)^3
          - 38*den(N)^2
          + 203/3*den(N)
     );


==> anc/c2Lns4nf23X.h <==
* ----------------------------------------------------------------------
*
*   nf^2 and nf^3 contributions to the four-loop coefficient functions 
*   for the even-N based structure functions F_2 and F_L in x-space.
*
*   H(R(m1,...,mk),x) denote harmonic polylogarithms; z2, z3 and z4 are 
*   values of the Riemann zeta-function. Poles at x=1 are to be read
*   as plus distributions.
*
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324
*
* ----------------------------------------------------------------------

 L c2ns4nf23X = cf*ca*nf^2* 4/9 * (

       + H(R(0,0,0,0,0),x) * (
          + 1951/4
          - 1951/3*[1-x]^-1
          + 1951/4*x
          )
       + H(R(0,0,0,0,1),x) * (
          + 607
          - 2890/3*[1-x]^-1
          + 411*x
          + 480*x^2
          - 720*x^3
          )
       + H(R(0,0,0,1,0),x) * (
          + 1547/3
          - 2572/3*[1-x]^-1
          + 1391/3*x
          + 192*x^2
          - 288*x^3
          )
       + H(R(0,0,0,1,1),x) * (
          + 1637/3
          - 2752/3*[1-x]^-1
          + 1343/3*x
          + 240*x^2
          - 360*x^3
          )
       + H(R(0,0,1,0,0),x) * (
          + 387
          - 670*[1-x]^-1
          + 475*x
          - 192*x^2
          + 288*x^3
          )
       + H(R(0,0,1,0,1),x) * (
          + 428
          - 752*[1-x]^-1
          + 400*x
          + 48*x^2
          - 72*x^3
          )
       + H(R(0,0,1,1,0),x) * (
          + 390
          - 676*[1-x]^-1
          + 436*x
          - 48*x^2
          + 72*x^3
          )
       + H(R(0,0,1,1,1),x) * (
          + 404
          - 704*[1-x]^-1
          + 404*x
          )
       + H(R(0,1,0,0,0),x) * (
          + 770/3
          - 1408/3*[1-x]^-1
          + 1250/3*x
          - 480*x^2
          + 720*x^3
          )
       + H(R(0,1,0,0,1),x) * (
          + 296
          - 548*[1-x]^-1
          - 48*x^-2
          + 256*x
          + 48*x^2
          - 72*x^3
          )
       + H(R(0,1,0,1,0),x) * (
          + 272
          - 500*[1-x]^-1
          + 288*x
          - 48*x^2
          + 72*x^3
          )
       + H(R(0,1,0,1,1),x) * (
          + 300
          - 556*[1-x]^-1
          + 162*x
          + 432*x^2
          - 360*x^3
          )
       + H(R(0,1,1,0,0),x) * (
          + 260
          - 476*[1-x]^-1
          + 48*x^-2
          + 364*x
          - 240*x^2
          + 360*x^3
          )
       + H(R(0,1,1,0,1),x) * (
          + 266
          - 488*[1-x]^-1
          + 386*x
          - 432*x^2
          + 360*x^3
          )
       + H(R(0,1,1,1,0),x) * (
          + 240
          - 436*[1-x]^-1
          + 258*x
          )
       + H(R(0,1,1,1,1),x) * (
          + 252
          - 460*[1-x]^-1
          + 252*x
          )
       + H(R(1,0,0,0,0),x) * (
          + 671/3
          - 1342/3*[1-x]^-1
          + 671/3*x
          )
       + H(R(1,0,0,0,1),x) * (
          + 824/3
          - 1648/3*[1-x]^-1
          - 80*x^-2
          + 344/3*x
          + 480*x^2
          - 720*x^3
          )
       + H(R(1,0,0,1,0),x) * (
          + 234
          - 468*[1-x]^-1
          - 32*x^-2
          + 170*x
          + 192*x^2
          - 288*x^3
          )
       + H(R(1,0,0,1,1),x) * (
          + 270
          - 540*[1-x]^-1
          - 40*x^-2
          + 190*x
          + 240*x^2
          - 360*x^3
          )
       + H(R(1,0,1,0,0),x) * (
          + 178
          - 356*[1-x]^-1
          + 32*x^-2
          + 242*x
          - 192*x^2
          + 288*x^3
          )
       + H(R(1,0,1,0,1),x) * (
          + 216
          - 432*[1-x]^-1
          - 8*x^-2
          + 200*x
          + 48*x^2
          - 72*x^3
          )
       + H(R(1,0,1,1,0),x) * (
          + 206
          - 412*[1-x]^-1
          + 8*x^-2
          + 222*x
          - 48*x^2
          + 72*x^3
          )
       + H(R(1,0,1,1,1),x) * (
          + 228
          - 456*[1-x]^-1
          + 228*x
          )
       + H(R(1,1,0,0,0),x) * (
          + 530/3
          - 1060/3*[1-x]^-1
          + 80*x^-2
          + 1010/3*x
          - 480*x^2
          + 720*x^3
          )
       + H(R(1,1,0,0,1),x) * (
          + 196
          - 392*[1-x]^-1
          - 8*x^-2
          + 180*x
          + 48*x^2
          - 72*x^3
          )
       + H(R(1,1,0,1,0),x) * (
          + 162
          - 324*[1-x]^-1
          + 8*x^-2
          + 178*x
          - 48*x^2
          + 72*x^3
          )
       + H(R(1,1,0,1,1),x) * (
          + 188
          - 376*[1-x]^-1
          + 68*x
          + 432*x^2
          - 360*x^3
          )
       + H(R(1,1,1,0,0),x) * (
          + 142
          - 284*[1-x]^-1
          + 40*x^-2
          + 222*x
          - 240*x^2
          + 360*x^3
          )
       + H(R(1,1,1,0,1),x) * (
          + 164
          - 328*[1-x]^-1
          + 284*x
          - 432*x^2
          + 360*x^3
          )
       + H(R(1,1,1,1,0),x) * (
          + 140
          - 280*[1-x]^-1
          + 140*x
          )
       + H(R(1,1,1,1,1),x) * (
          + 160
          - 320*[1-x]^-1
          + 160*x
          )
       + H(R(0,0,0,0),x) * (
          + 2997/2
          - 20567/9*[1-x]^-1
          + 11249/6*x
          )
       + H(R(0,0,0,1),x) * (
          + 3441/2
          - 24686/9*[1-x]^-1
          + 80*x^-1
          + 3717/2*x
          + 1104*x^2
          - 612*x^3
          )
       + H(R(0,0,1,0),x) * (
          + 23231/18
          - 19634/9*[1-x]^-1
          + 32*x^-1
          + 30677/18*x
          + 288*x^2
          )
       + H(R(0,0,1,1),x) * (
          + 23231/18
          - 19967/9*[1-x]^-1
          + 40*x^-1
          + 15163/9*x
          + 456*x^2
          - 48*x^3
          )
       + H(R(0,1,0,0),x) * (
          + 7015/9
          - 13373/9*[1-x]^-1
          - 32*x^-1
          + 11956/9*x
          - 672*x^2
          + 612*x^3
          )
       + H(R(0,1,0,1),x) * (
          + 2593/3
          - 4835/3*[1-x]^-1
          + 8*x^-1
          + 3628/3*x
          + 72*x^2
          )
       + H(R(0,1,1,0),x) * (
          + 2302/3
          - 4283/3*[1-x]^-1
          - 8*x^-1
          + 7361/6*x
          - 168*x^2
          + 48*x^3
          )
       + H(R(0,1,1,1),x) * (
          + 2261/3
          - 4270/3*[1-x]^-1
          + 3473/3*x
          )
       + H(R(1,0,0,0),x) * (
          + 3706/9
          - 9995/9*[1-x]^-1
          - 80*x^-1
          + 8704/9*x
          - 720*x^2
          )
       + H(R(1,0,0,1),x) * (
          + 5740/9
          - 12263/9*[1-x]^-1
          - 8*x^-2
          - 16*x^-1
          + 7963/9*x
          + 456*x^2
          - 612*x^3
          )
       + H(R(1,0,1,0),x) * (
          + 1546/3
          - 3212/3*[1-x]^-1
          - 8*x^-1
          + 2506/3*x
          - 72*x^2
          )
       + H(R(1,0,1,1),x) * (
          + 597
          - 1210*[1-x]^-1
          + 1333/2*x
          + 456*x^2
          - 48*x^3
          )
       + H(R(1,1,0,0),x) * (
          + 3946/9
          - 8495/9*[1-x]^-1
          + 8*x^-2
          - 16*x^-1
          + 8275/9*x
          - 744*x^2
          + 612*x^3
          )
       + H(R(1,1,0,1),x) * (
          + 1412/3
          - 3022/3*[1-x]^-1
          + 3128/3*x
          - 360*x^2
          )
       + H(R(1,1,1,0),x) * (
          + 1321/3
          - 2558/3*[1-x]^-1
          + 4073/6*x
          - 96*x^2
          + 48*x^3
          )
       + H(R(1,1,1,1),x) * (
          + 442
          - 904*[1-x]^-1
          + 714*x
          )
       + H(R(0,0,0),x) * (
          + 22496/9
          - 152383/36*[1-x]^-1
          + 2890/3*[1-x]^-1*z2
          + 39667/9*x
          + 720*x^2
          - 607*z2
          - 411*z2*x
          - 480*z2*x^2
          + 720*z2*x^3
          )
       + H(R(0,0,1),x) * (
          + 73799/36
          - 35378/9*[1-x]^-1
          + 752*[1-x]^-1*z2
          - 24*x^-1
          + 136907/36*x
          + 1740*x^2
          - 394*x^3
          - 428*z2
          - 400*z2*x
          - 48*z2*x^2
          + 72*z2*x^3
          )
       + H(R(0,1,0),x) * (
          + 3868/3
          - 24305/9*[1-x]^-1
          + 548*[1-x]^-1*z2
          - 32*x^-1
          + 53105/18*x
          - 120*x^2
          + 394*x^3
          + 48*z2*x^-2
          - 296*z2
          - 256*z2*x
          - 48*z2*x^2
          + 72*z2*x^3
          )
       + H(R(0,1,1),x) * (
          + 10021/9
          - 23191/9*[1-x]^-1
          + 488*[1-x]^-1*z2
          - 40*x^-1
          + 26957/9*x
          + 48*x^2
          - 266*z2
          - 386*z2*x
          + 432*z2*x^2
          - 360*z2*x^3
          )
       + H(R(1,0,0),x) * (
          + 11321/18
          - 15200/9*[1-x]^-1
          + 1648/3*[1-x]^-1*z2
          - 24*x^-1
          + 12601/6*x
          - 540*x^2
          + 80*z2*x^-2
          - 824/3*z2
          - 344/3*z2*x
          - 480*z2*x^2
          + 720*z2*x^3
          )
       + H(R(1,0,1),x) * (
          + 3763/6
          - 10459/6*[1-x]^-1
          + 432*[1-x]^-1*z2
          - 8*x^-1
          + 10787/6*x
          + 912*x^2
          - 394*x^3
          + 8*z2*x^-2
          - 216*z2
          - 200*z2*x
          - 48*z2*x^2
          + 72*z2*x^3
          )
       + H(R(1,1,0),x) * (
          + 11303/18
          - 27307/18*[1-x]^-1
          + 392*[1-x]^-1*z2
          + 8*x^-1
          + 35993/18*x
          - 600*x^2
          + 394*x^3
          + 8*z2*x^-2
          - 196*z2
          - 180*z2*x
          - 48*z2*x^2
          + 72*z2*x^3
          )
       + H(R(1,1,1),x) * (
          + 9337/18
          - 25979/18*[1-x]^-1
          + 328*[1-x]^-1*z2
          + 32905/18*x
          - 164*z2
          - 284*z2*x
          + 432*z2*x^2
          - 360*z2*x^3
          )
       + H(R(0,0),x) * (
          + 498587/216
          - 842039/162*[1-x]^-1
          + 24686/9*[1-x]^-1*z2
          + 1160/3*[1-x]^-1*z3
          + 1618205/216*x
          + 1260*x^2
          - 80*z2*x^-1
          - 3441/2*z2
          - 3717/2*z2*x
          - 1104*z2*x^2
          + 612*z2*x^3
          - 769/3*z3
          - 1339/3*z3*x
          + 336*z3*x^2
          - 504*z3*x^3
          )
       + H(R(0,1),x) * (
          + 86396/81
          - 1178369/324*[1-x]^-1
          + 4835/3*[1-x]^-1*z2
          + 976/3*[1-x]^-1*z3
          - 24*x^-1
          + 439538/81*x
          + 1222*x^2
          - 8*z2*x^-1
          - 2593/3*z2
          - 3628/3*z2*x
          - 72*z2*x^2
          - 48*z3*x^-2
          - 520/3*z3
          + 818/3*z3*x
          - 1824*z3*x^2
          + 1296*z3*x^3
          )
       + H(R(1,0),x) * (
          + 168623/648
          - 147071/81*[1-x]^-1
          + 12263/9*[1-x]^-1*z2
          + 944/3*[1-x]^-1*z3
          + 32*x^-1
          + 2253563/648*x
          + 86*x^2
          + 8*z2*x^-2
          + 16*z2*x^-1
          - 5740/9*z2
          - 7963/9*z2*x
          - 456*z2*x^2
          + 612*z2*x^3
          - 56*z3*x^-2
          - 472/3*z3
          - 808/3*z3*x
          + 336*z3*x^2
          - 504*z3*x^3
          )
       + H(R(1,1),x) * (
          + 15961/216
          - 46483/27*[1-x]^-1
          + 3022/3*[1-x]^-1*z2
          + 176*[1-x]^-1*z3
          + 40*x^-1
          + 784189/216*x
          + 48*x^2
          - 1412/3*z2
          - 3128/3*z2*x
          + 360*z2*x^2
          - 56*z3*x^-2
          - 88*z3
          + 400*z3*x
          - 1824*z3*x^2
          + 1296*z3*x^3
          )
       + H(R(0),x) * (
          + 1578379/2592
          - 5764837/1296*[1-x]^-1
          + 35378/9*[1-x]^-1*z2
          + 3085/3*[1-x]^-1*z3
          - 2506/3*[1-x]^-1*z4
          + 25289039/2592*x
          + 1174*x^2
          + 24*z2*x^-1
          - 73799/36*z2
          - 136907/36*z2*x
          - 1740*z2*x^2
          + 394*z2*x^3
          + 56*z3*x^-1
          - 5771/9*z3
          - 24019/18*z3*x
          + 984*z3*x^2
          - 660*z3*x^3
          + 5755/12*z4
          + 3463/12*z4*x
          + 636*z4*x^2
          - 954*z4*x^3
          )
       + H(R(1),x) * (
          - 601625/648
          - 2134163/1296*[1-x]^-1
          + 10459/6*[1-x]^-1*z2
          + 5879/9*[1-x]^-1*z3
          - 1400/3*[1-x]^-1*z4
          + 72*x^-1
          + 831119/162*x
          + 1174*x^2
          + 8*z2*x^-1
          - 3763/6*z2
          - 10787/6*z2*x
          - 912*z2*x^2
          + 394*z2*x^3
          - 8*z3*x^-2
          + 32*z3*x^-1
          - 3823/9*z3
          + 9187/18*z3*x
          - 816*z3*x^2
          - 660*z3*x^3
          - 106*z4*x^-2
          + 700/3*z4
          + 64/3*z4*x
          + 636*z4*x^2
          - 954*z4*x^3
          )
       - 12941689/5184
          - 132728/81*[1-x]^-1
          + 1178369/324*[1-x]^-1*z2
          + 13247/9*[1-x]^-1*z3
          - 980/3*[1-x]^-1*z3*z2
          - 72041/36*[1-x]^-1*z4
          + 1036/3*[1-x]^-1*z5
          + 4964587/576*x
          + 24*z2*x^-1
          - 86396/81*z2
          - 439538/81*z2*x
          - 1222*z2*x^2
          - 11459/12*z3
          - 120413/36*z3*x
          + 3900*z3*x^2
          - 1182*z3*x^3
          + 209*z3*z2
          + 405*z3*z2*x
          - 480*z3*z2*x^2
          + 432*z3*z2*x^3
          + 106*z4*x^-1
          + 87439/72*z4
          + 98209/72*z4*x
          + 1578*z4*x^2
          - 1152*z4*x^3
          - 206*z5
          + 834*z5*x
          - 3840*z5*x^2
          + 2880*z5*x^3
       + delta_(1 - x) * (
          - 18199451/6912
          - 5764837/1296*z2
          - 29/648*z3
          + 4300/9*z3*z2
          + 35/3*z3^2
          + 68705/72*z4
          + 3091/6*z5
          + 521/2*z6
          )
     )
*
     + cf*[cf-ca/2]*nf^2* 4/9 * (

       + H(R(-1,-1,-1,-1,0),x) * (
          + 192
          - 1024*[1+x]^-1
          - 2112*x
          )
       + H(R(-1,-1,-1,0,0),x) * (
          - 352
          + 1792*[1+x]^-1
          + 3616*x
          )
       + H(R(-1,-1,0,-1,0),x) * (
          - 224
          + 1152*[1+x]^-1
          + 2336*x
          )
       + H(R(-1,-1,0,0,0),x) * (
          + 464
          - 2080*[1+x]^-1
          - 3920*x
          )
       + H(R(-1,0,-1,-1,0),x) * (
          - 224
          + 1152*[1+x]^-1
          + 2336*x
          )
       + H(R(-1,0,-1,0,0),x) * (
          + 432
          - 1984*[1+x]^-1
          - 3792*x
          )
       + H(R(-1,0,0,-1,0),x) * (
          + 304
          - 1344*[1+x]^-1
          - 2512*x
          )
       + H(R(-1,0,0,0,0),x) * (
          - 612
          + 1800*[1+x]^-1
          + 2340*x
          )
       + H(R(-1,0,0,0,1),x) * (
          - 8
          + 16*[1+x]^-1
          + 8*x
          )
       + H(R(-1,0,0,1,1),x) * (
          + 16
          - 32*[1+x]^-1
          - 16*x
          )
       + H(R(-1,0,1,1,1),x) * (
          - 32
          + 64*[1+x]^-1
          + 32*x
          )
       + H(R(0,-1,-1,-1,0),x) * (
          - 224
          + 1152*[1+x]^-1
          + 2336*x
          )
       + H(R(0,-1,-1,0,0),x) * (
          + 432
          - 1984*[1+x]^-1
          - 3792*x
          )
       + H(R(0,-1,0,-1,0),x) * (
          + 272
          - 1280*[1+x]^-1
          - 2480*x
          )
       + H(R(0,-1,0,0,0),x) * (
          - 1060
          + 1408*[1-x]^-1
          + 2152*[1+x]^-1
          + 1092*x
          )
       + H(R(0,-1,0,0,1),x) * (
          - 216
          + 864*[1-x]^-1
          + 16*[1+x]^-1
          - 1544*x
          )
       + H(R(0,-1,0,1,0),x) * (
          - 128
          + 544*[1-x]^-1
          - 992*x
          )
       + H(R(0,-1,0,1,1),x) * (
          - 80
          + 448*[1-x]^-1
          - 32*[1+x]^-1
          - 880*x
          )
       + H(R(0,0,-1,-1,0),x) * (
          + 296
          + 16*[1-x]^-1
          - 1376*[1+x]^-1
          - 2616*x
          )
       + H(R(0,0,-1,0,0),x) * (
          - 1280
          + 2040*[1-x]^-1
          + 2344*[1+x]^-1
          + 392*x
          )
       + H(R(0,0,-1,0,1),x) * (
          - 248
          + 1056*[1-x]^-1
          + 16*[1+x]^-1
          - 1960*x
          )
       + H(R(0,0,0,-1,0),x) * (
          - 1012
          + 1632*[1-x]^-1
          + 1736*[1+x]^-1
          + 52*x
          )
       + H(R(0,0,0,0,0),x) * (
          + 1951/2
          - 2102/3*[1-x]^-1
          - 600*[1+x]^-1
          + 751/2*x
          )
       + H(R(0,0,0,0,1),x) * (
          + 884
          - 3728/3*[1-x]^-1
          - 24*[1+x]^-1
          + 860*x
          )
       + H(R(0,0,0,1,0),x) * (
          + 2458/3
          - 3872/3*[1-x]^-1
          + 2458/3*x
          )
       + H(R(0,0,0,1,1),x) * (
          + 2506/3
          - 4064/3*[1-x]^-1
          + 32*[1+x]^-1
          + 2602/3*x
          )
       + H(R(0,0,1,0,0),x) * (
          + 698
          - 1092*[1-x]^-1
          + 410*x
          )
       + H(R(0,0,1,0,1),x) * (
          + 656
          - 1104*[1-x]^-1
          + 656*x
          )
       + H(R(0,0,1,1,0),x) * (
          + 792
          - 1376*[1-x]^-1
          + 792*x
          )
       + H(R(0,0,1,1,1),x) * (
          + 724
          - 1208*[1-x]^-1
          - 32*[1+x]^-1
          + 692*x
          )
       + H(R(0,1,0,-1,0),x) * (
          - 120
          + 560*[1-x]^-1
          - 1080*x
          )
       + H(R(0,1,0,0,0),x) * (
          + 1660/3
          - 2192/3*[1-x]^-1
          - 932/3*x
          )
       + H(R(0,1,0,0,1),x) * (
          + 356
          - 256*[1-x]^-1
          - 748*x
          )
       + H(R(0,1,0,1,0),x) * (
          + 616
          - 1256*[1-x]^-1
          + 952*x
          )
       + H(R(0,1,0,1,1),x) * (
          + 476
          - 864*[1-x]^-1
          + 476*x
          )
       + H(R(0,1,1,0,0),x) * (
          + 680
          - 1304*[1-x]^-1
          + 776*x
          )
       + H(R(0,1,1,0,1),x) * (
          + 504
          - 840*[1-x]^-1
          + 264*x
          )
       + H(R(0,1,1,1,0),x) * (
          + 632
          - 1256*[1-x]^-1
          + 872*x
          )
       + H(R(0,1,1,1,1),x) * (
          + 504
          - 920*[1-x]^-1
          + 504*x
          )
       + H(R(1,0,-1,-1,0),x) * (
          - 16
          + 32*[1-x]^-1
          - 16*x
          )
       + H(R(1,0,-1,0,0),x) * (
          - 216
          + 1008*[1-x]^-1
          - 1944*x
          )
       + H(R(1,0,-1,0,1),x) * (
          - 96
          + 576*[1-x]^-1
          - 1248*x
          )
       + H(R(1,0,0,-1,0),x) * (
          - 184
          + 880*[1-x]^-1
          - 1720*x
          )
       + H(R(1,0,0,0,0),x) * (
          + 1756/3
          - 1784/3*[1-x]^-1
          - 3428/3*x
          )
       + H(R(1,0,0,0,1),x) * (
          + 1024/3
          + 16/3*[1-x]^-1
          - 5168/3*x
          )
       + H(R(1,0,0,1,0),x) * (
          + 432
          - 640*[1-x]^-1
          - 240*x
          )
       + H(R(1,0,0,1,1),x) * (
          + 344
          - 352*[1-x]^-1
          - 664*x
          )
       + H(R(1,0,1,0,0),x) * (
          + 532
          - 1208*[1-x]^-1
          + 964*x
          )
       + H(R(1,0,1,0,1),x) * (
          + 392
          - 752*[1-x]^-1
          + 296*x
          )
       + H(R(1,0,1,1,0),x) * (
          + 452
          - 1016*[1-x]^-1
          + 788*x
          )
       + H(R(1,0,1,1,1),x) * (
          + 368
          - 736*[1-x]^-1
          + 368*x
          )
       + H(R(1,1,0,-1,0),x) * (
          - 96
          + 448*[1-x]^-1
          - 864*x
          )
       + H(R(1,1,0,0,0),x) * (
          + 1540/3
          - 3080/3*[1-x]^-1
          + 1540/3*x
          )
       + H(R(1,1,0,0,1),x) * (
          + 300
          - 232*[1-x]^-1
          - 804*x
          )
       + H(R(1,1,0,1,0),x) * (
          + 440
          - 1008*[1-x]^-1
          + 824*x
          )
       + H(R(1,1,0,1,1),x) * (
          + 328
          - 576*[1-x]^-1
          + 88*x
          )
       + H(R(1,1,1,0,0),x) * (
          + 460
          - 1096*[1-x]^-1
          + 988*x
          )
       + H(R(1,1,1,0,1),x) * (
          + 328
          - 592*[1-x]^-1
          + 136*x
          )
       + H(R(1,1,1,1,0),x) * (
          + 416
          - 976*[1-x]^-1
          + 848*x
          )
       + H(R(1,1,1,1,1),x) * (
          + 320
          - 640*[1-x]^-1
          + 320*x
          )
       + H(R(-1,-1,-1,0),x) * (
          + 3200/3
          + 3200/3*[1+x]^-1
          + 32*x^-2
          + 12544/3*x
          + 960*x^2
          - 288*x^3
          )
       + H(R(-1,-1,0,0),x) * (
          - 5056/3
          - 5440/3*[1+x]^-1
          - 272/5*x^-2
          - 19712/3*x
          - 1632*x^2
          + 2448/5*x^3
          )
       + H(R(-1,0,-1,0),x) * (
          - 3328/3
          - 3520/3*[1+x]^-1
          - 176/5*x^-2
          - 12992/3*x
          - 1056*x^2
          + 1584/5*x^3
          )
       + H(R(-1,0,0,0),x) * (
          + 2584
          + 1792*[1+x]^-1
          + 576/5*x^-2
          + 4728*x
          - 5184/5*x^3
          )
       + H(R(-1,0,0,1),x) * (
          + 2608/3
          + 160/3*[1+x]^-1
          + 224/5*x^-2
          + 80/3*x
          - 1344*x^2
          - 2016/5*x^3
          )
       + H(R(-1,0,1,0),x) * (
          + 560
          + 144/5*x^-2
          - 16*x
          - 864*x^2
          - 1296/5*x^3
          )
       + H(R(-1,0,1,1),x) * (
          + 1504/3
          - 320/3*[1+x]^-1
          + 128/5*x^-2
          - 352/3*x
          - 768*x^2
          - 1152/5*x^3
          )
       + H(R(0,-1,-1,0),x) * (
          - 3544/3
          - 3520/3*[1+x]^-1
          - 192/5*x^-2
          - 12968/3*x
          - 960*x^2
          + 288*x^3
          )
       + H(R(0,-1,0,0),x) * (
          + 2724
          + 1568*[1-x]^-1
          + 1840*[1+x]^-1
          + 576/5*x^-2
          + 1452*x
          + 1632*x^2
          - 2448/5*x^3
          )
       + H(R(0,-1,0,1),x) * (
          + 2800/3
          + 640*[1-x]^-1
          + 160/3*[1+x]^-1
          + 192/5*x^-2
          - 6544/3*x
          )
       + H(R(0,0,-1,0),x) * (
          + 5164/3
          + 4768/3*[1-x]^-1
          + 1504*[1+x]^-1
          + 384/5*x^-2
          + 532/3*x
          + 1440*x^2
          - 1008/5*x^3
          )
       + H(R(0,0,0,0),x) * (
          + 1688
          - 13852/9*[1-x]^-1
          - 1240/3*[1+x]^-1
          + 2584/3*x
          + 5184/5*x^3
          )
       + H(R(0,0,0,1),x) * (
          + 2751
          - 28516/9*[1-x]^-1
          - 160/3*[1+x]^-1
          + 8981/3*x
          + 2064*x^2
          + 6792/5*x^3
          )
       + H(R(0,0,1,0),x) * (
          + 16565/9
          - 22732/9*[1-x]^-1
          + 22841/9*x
          + 672*x^2
          + 1008/5*x^3
          )
       + H(R(0,0,1,1),x) * (
          + 18773/9
          - 25252/9*[1-x]^-1
          + 160/3*[1+x]^-1
          + 25169/9*x
          + 960*x^2
          + 4272/5*x^3
          )
       + H(R(0,1,0,0),x) * (
          + 7988/9
          - 12250/9*[1-x]^-1
          + 7736/9*x
          - 432*x^2
          - 4344/5*x^3
          )
       + H(R(0,1,0,1),x) * (
          + 3130/3
          - 5000/3*[1-x]^-1
          + 5194/3*x
          + 96*x^2
          + 144/5*x^3
          )
       + H(R(0,1,1,0),x) * (
          + 1106
          - 2054*[1-x]^-1
          + 2146*x
          - 288*x^2
          - 3264/5*x^3
          )
       + H(R(0,1,1,1),x) * (
          + 3190/3
          - 5372/3*[1-x]^-1
          + 5614/3*x
          )
       + H(R(1,0,-1,0),x) * (
          + 1136/3
          + 2048/3*[1-x]^-1
          + 64/5*x^-2
          - 6448/3*x
          + 384*x^2
          + 576/5*x^3
          )
       + H(R(1,0,0,0),x) * (
          + 10580/9
          - 12790/9*[1-x]^-1
          - 9376/9*x
          )
       + H(R(1,0,0,1),x) * (
          + 13904/9
          - 11770/9*[1-x]^-1
          + 64/5*x^-2
          - 8956/9*x
          + 720*x^2
          + 4776/5*x^3
          )
       + H(R(1,0,1,0),x) * (
          + 1988/3
          - 5668/3*[1-x]^-1
          - 32/5*x^-2
          + 6164/3*x
          - 192*x^2
          - 288/5*x^3
          )
       + H(R(1,0,1,1),x) * (
          + 916
          - 1652*[1-x]^-1
          + 1364*x
          + 192*x^2
          + 624*x^3
          )
       + H(R(1,1,0,0),x) * (
          + 5348/9
          - 15358/9*[1-x]^-1
          - 16/5*x^-2
          + 14096/9*x
          - 432*x^2
          - 4344/5*x^3
          )
       + H(R(1,1,0,1),x) * (
          + 2468/3
          - 4060/3*[1-x]^-1
          + 16/5*x^-2
          + 2372/3*x
          + 96*x^2
          + 144/5*x^3
          )
       + H(R(1,1,1,0),x) * (
          + 1456/3
          - 4652/3*[1-x]^-1
          - 16/5*x^-2
          + 5488/3*x
          - 288*x^2
          - 3264/5*x^3
          )
       + H(R(1,1,1,1),x) * (
          + 620
          - 1280*[1-x]^-1
          + 1164*x
          )
       + H(R(-1,-1,-1),x) * (
          - 512*[1+x]^-1*z2
          + 96*z2
          - 1056*z2*x
          )
       + H(R(-1,-1,0),x) * (
          - 7648/3
          - 1984/3*[1+x]^-1
          + 352*[1+x]^-1*z2
          - 992/25*x^-2
          - 128*x^-1
          - 5536*x
          - 1920*x^2
          + 11808/25*x^3
          - 64*z2
          + 736*z2*x
          )
       + H(R(-1,0,-1),x) * (
          + 576*[1+x]^-1*z2
          - 112*z2
          + 1168*z2*x
          )
       + H(R(-1,0,0),x) * (
          + 289016/45
          + 9352/9*[1+x]^-1
          - 248*[1+x]^-1*z2
          + 2896/25*x^-2
          + 272/5*x^-1
          + 321856/45*x
          - 2448/5*x^2
          - 34704/25*x^3
          + 68*z2
          - 404*z2*x
          )
       + H(R(-1,0,1),x) * (
          + 16528/9
          + 304/9*[1+x]^-1
          - 16*[1+x]^-1*z2
          + 992/25*x^-2
          - 96*x^-1
          + 2432/9*x
          - 2208*x^2
          - 11808/25*x^3
          + 8*z2
          - 8*z2*x
          )
       + H(R(0,-1,-1),x) * (
          + 576*[1+x]^-1*z2
          - 112*z2
          + 1168*z2*x
          )
       + H(R(0,-1,0),x) * (
          + 42214/9
          + 800*[1-x]^-1
          - 864*[1-x]^-1*z2
          + 6088/9*[1+x]^-1
          - 376*[1+x]^-1*z2
          + 1904/25*x^-2
          + 112/5*x^-1
          + 63946/45*x
          + 1776*x^2
          - 11808/25*x^3
          + 292*z2
          + 844*z2*x
          )
       + H(R(0,0,-1),x) * (
          - 1048*[1-x]^-1*z2
          - 704*[1+x]^-1*z2
          + 396*z2
          + 652*z2*x
          )
       + H(R(0,0,0),x) * (
          + 65087/45
          - 18371/18*[1-x]^-1
          + 3572/3*[1-x]^-1*z2
          - 5080/9*[1+x]^-1
          + 76*[1+x]^-1*z2
          - 576/5*x^-1
          - 176803/45*x
          + 5184/5*x^2
          + 34704/25*x^3
          - 884*z2
          - 808*z2*x
          )
       + H(R(0,0,1),x) * (
          + 41267/18
          - 23429/9*[1-x]^-1
          + 416*[1-x]^-1*z2
          - 152/9*[1+x]^-1
          + 8*[1+x]^-1*z2
          - 288/5*x^-1
          + 139937/90*x
          + 2544*x^2
          + 36208/25*x^3
          - 508*z2
          + 652*z2*x
          )
       + H(R(0,1,0),x) * (
          + 12734/15
          - 12331/9*[1-x]^-1
          - 104*[1-x]^-1*z2
          - 112/5*x^-1
          + 79654/45*x
          - 2856/5*x^2
          - 976*x^3
          - 280*z2
          + 1448*z2*x
          )
       + H(R(0,1,1),x) * (
          + 47296/45
          - 13964/9*[1-x]^-1
          + 264*[1-x]^-1*z2
          - 128/5*x^-1
          + 84266/45*x
          - 1968/5*x^2
          - 392*z2
          + 904*z2*x
          )
       + H(R(1,0,-1),x) * (
          - 560*[1-x]^-1*z2
          + 88*z2
          + 1240*z2*x
          )
       + H(R(1,0,0),x) * (
          + 69457/45
          - 17476/9*[1-x]^-1
          - 712/3*[1-x]^-1*z2
          + 16/5*x^-1
          + 3181/15*x
          + 4344/5*x^2
          - 844/3*z2
          + 6356/3*z2*x
          )
       + H(R(1,0,1),x) * (
          + 6267/5
          - 1839*[1-x]^-1
          + 176*[1-x]^-1*z2
          - 16/5*x^-1
          + 17429/15*x
          + 4296/5*x^2
          + 976*x^3
          - 280*z2
          + 872*z2*x
          )
       + H(R(1,1,0),x) * (
          + 32257/45
          - 15511/9*[1-x]^-1
          - 120*[1-x]^-1*z2
          + 16/5*x^-1
          + 83923/45*x
          - 1176/5*x^2
          - 976*x^3
          - 236*z2
          + 1540*z2*x
          )
       + H(R(1,1,1),x) * (
          + 6205/9
          - 12119/9*[1-x]^-1
          + 80*[1-x]^-1*z2
          + 11089/9*x
          - 232*z2
          + 920*z2*x
          )
       + H(R(-1,-1),x) * (
          + 1600/3*[1+x]^-1*z2
          + 512*[1+x]^-1*z3
          + 16*z2*x^-2
          + 1600/3*z2
          + 6272/3*z2*x
          + 480*z2*x^2
          - 144*z2*x^3
          - 96*z3
          + 1056*z3*x
          )
       + H(R(-1,0),x) * (
          + 4252378/675
          + 9712/27*[1+x]^-1
          - 896/3*[1+x]^-1*z2
          - 256*[1+x]^-1*z3
          + 21512/375*x^-2
          + 1392/25*x^-1
          + 4279178/675*x
          - 15408/25*x^2
          - 107496/125*x^3
          - 56*z2*x^-2
          - 3704/3*z2
          - 3352/3*z2*x
          + 1008*z2*x^2
          + 504*z2*x^3
          + 48*z3
          - 528*z3*x
          )
       + H(R(0,-1),x) * (
          - 640*[1-x]^-1*z2
          - 224*[1-x]^-1*z3
          - 640*[1+x]^-1*z2
          - 560*[1+x]^-1*z3
          - 288/5*z2*x^-2
          - 1524*z2
          + 20*z2*x
          - 480*z2*x^2
          + 144*z2*x^3
          + 152*z3
          - 728*z3*x
          )
       + H(R(0,0),x) * (
          - 350027/5400
          + 103447/324*[1-x]^-1
          + 28900/9*[1-x]^-1*z2
          + 5260/3*[1-x]^-1*z3
          - 17384/27*[1+x]^-1
          + 32/3*[1+x]^-1*z2
          + 148*[1+x]^-1*z3
          - 2896/25*x^-1
          - 16956149/1800*x
          + 26664/25*x^2
          + 107496/125*x^3
          - 2751*z2
          - 8449/3*z2*x
          - 2064*z2*x^2
          - 1560*z2*x^3
          - 3230/3*z3
          - 1346/3*z3*x
          )
       + H(R(0,1),x) * (
          + 1332331/2025
          - 81845/162*[1-x]^-1
          + 1080*[1-x]^-1*z2
          + 1976/3*[1-x]^-1*z3
          - 512/25*x^-1
          - 2398349/2025*x
          - 25672/25*x^2
          - 96/5*z2*x^-2
          - 1634*z2
          + 430*z2*x
          - 576*z2*x^2
          - 864/5*z2*x^3
          - 1532/3*z3
          + 1348/3*z3*x
          )
       + H(R(1,0),x) * (
          + 2535097/1620
          - 110893/81*[1-x]^-1
          + 9562/9*[1-x]^-1*z2
          + 2008/3*[1-x]^-1*z3
          + 112/5*x^-1
          - 46891/324*x
          + 640*x^2
          - 24*z2*x^-2
          - 17192/9*z2
          + 18772/9*z2*x
          - 1056*z2*x^2
          - 1056*z2*x^3
          - 1172/3*z3
          - 164/3*z3*x
          )
       + H(R(1,1),x) * (
          + 654959/540
          - 26339/27*[1-x]^-1
          + 820*[1-x]^-1*z2
          + 504*[1-x]^-1*z3
          + 128/5*x^-1
          - 159709/540*x
          - 1968/5*x^2
          - 96/5*z2*x^-2
          - 1356*z2
          + 1300*z2*x
          - 576*z2*x^2
          - 864/5*z2*x^3
          - 332*z3
          + 148*z3*x
          )
       + H(R(-1),x) * (
          - 3280/9*[1+x]^-1*z2
          - 480*[1+x]^-1*z3
          - 516*[1+x]^-1*z4
          - 1488/25*z2*x^-2
          + 32*z2*x^-1
          - 28000/9*z2
          - 27344/9*z2*x
          + 1248*z2*x^2
          + 17712/25*z2*x^3
          - 144/5*z3*x^-2
          - 784*z3
          - 2032*z3*x
          - 96*z3*x^2
          + 1296/5*z3*x^3
          + 158*z4
          - 758*z4*x
          )
       + H(R(0),x) * (
          - 74841839/81000
          + 162721/324*[1-x]^-1
          + 2665*[1-x]^-1*z2
          + 10856/3*[1-x]^-1*z3
          - 3287/3*[1-x]^-1*z4
          - 928/3*[1+x]^-1
          - 404/9*[1+x]^-1*z2
          + 280*[1+x]^-1*z3
          + 300*[1+x]^-1*z4
          + 7768/375*x^-1
          - 423561229/81000*x
          + 83776/125*x^2
          + 80*z2*x^-1
          - 41267/18*z2
          - 803/6*z2*x
          - 2544*z2*x^2
          - 48016/25*z2*x^3
          - 19552/9*z3
          - 13840/9*z3*x
          + 96*z3*x^2
          + 5232/5*z3*x^3
          + 1961/3*z4
          + 2645/3*z4*x
          )
       + H(R(1),x) * (
          + 6570689/4050
          - 239633/648*[1-x]^-1
          + 4525/3*[1-x]^-1*z2
          + 11626/9*[1-x]^-1*z3
          - 484/3*[1-x]^-1*z4
          + 1472/25*x^-1
          - 16747063/8100*x
          - 15832/25*x^2
          - 496/25*z2*x^-2
          + 336/5*z2*x^-1
          - 37921/15*z2
          + 24091/15*z2*x
          - 9096/5*z2*x^2
          - 30304/25*z2*x^3
          - 88/5*z3*x^-2
          - 10424/9*z3
          + 1180/9*z3*x
          + 6528/5*z3*x^3
          + 812/3*z4
          - 2608/3*z4*x
          )
       - 79641581/162000
          - 161929/432*[1-x]^-1
          + 52709/162*[1-x]^-1*z2
          + 31993/9*[1-x]^-1*z3
          - 3628/3*[1-x]^-1*z3*z2
          - 47453/18*[1-x]^-1*z4
          + 44/3*[1-x]^-1*z5
          + 4856/27*[1+x]^-1*z2
          + 356*[1+x]^-1*z3
          - 52*[1+x]^-1*z3*z2
          + 3488/3*[1+x]^-1*z4
          + 508*[1+x]^-1*z5
          + 35192/375*x^-1
          - 113391919/162000*x
          + 162936/125*x^2
          + 1904/25*z2*x^-1
          - 1332331/2025*z2
          + 15235883/2025*z2*x
          + 25672/25*z2*x^2
          - 107496/125*z2*x^3
          + 232/5*z3*x^-1
          - 42073/30*z3
          - 4933/90*z3*x
          - 24/5*z3*x^2
          + 8736/5*z3*x^3
          + 842*z3*z2
          - 10*z3*z2*x
          + 69301/36*z4
          + 144733/36*z4*x
          + 1812*z4*x^2
          + 4062/5*z4*x^3
          - 448*z5
          + 1660*z5*x
       + delta_(1 - x) * (
          - 61555/128
          + 212833/324*z2
          - 707833/162*z3
          + 7322/9*z3*z2
          + 976/3*z3^2
          + 123449/36*z4
          + 1394/3*z5
          + 1124/3*z6
          )
     )
*
     + cf*nf^3* 4/27 * (

       + H(R(0,0,0,0),x) * (
          - 119
          + 238*[1-x]^-1
          - 119*x
          )
       + H(R(0,0,0,1),x) * (
          - 96
          + 192*[1-x]^-1
          - 96*x
          )
       + H(R(0,0,1,0),x) * (
          - 72
          + 144*[1-x]^-1
          - 72*x
          )
       + H(R(0,0,1,1),x) * (
          - 72
          + 144*[1-x]^-1
          - 72*x
          )
       + H(R(0,1,0,0),x) * (
          - 48
          + 96*[1-x]^-1
          - 48*x
          )
       + H(R(0,1,0,1),x) * (
          - 48
          + 96*[1-x]^-1
          - 48*x
          )
       + H(R(0,1,1,0),x) * (
          - 48
          + 96*[1-x]^-1
          - 48*x
          )
       + H(R(0,1,1,1),x) * (
          - 48
          + 96*[1-x]^-1
          - 48*x
          )
       + H(R(1,0,0,0),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,0,0,1),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,0,1,0),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,0,1,1),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,1,0,0),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,1,0,1),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,1,1,0),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(1,1,1,1),x) * (
          - 24
          + 48*[1-x]^-1
          - 24*x
          )
       + H(R(0,0,0),x) * (
          - 985/3
          + 1706/3*[1-x]^-1
          - 1621/3*x
          )
       + H(R(0,0,1),x) * (
          - 240
          + 420*[1-x]^-1
          - 408*x
          )
       + H(R(0,1,0),x) * (
          - 152
          + 268*[1-x]^-1
          - 272*x
          )
       + H(R(0,1,1),x) * (
          - 152
          + 268*[1-x]^-1
          - 272*x
          )
       + H(R(1,0,0),x) * (
          - 64
          + 116*[1-x]^-1
          - 136*x
          )
       + H(R(1,0,1),x) * (
          - 64
          + 116*[1-x]^-1
          - 136*x
          )
       + H(R(1,1,0),x) * (
          - 64
          + 116*[1-x]^-1
          - 136*x
          )
       + H(R(1,1,1),x) * (
          - 64
          + 116*[1-x]^-1
          - 136*x
          )
       + H(R(0,0),x) * (
          - 1130/3
          + 2096/3*[1-x]^-1
          - 192*[1-x]^-1*z2
          - 1116*x
          + 96*z2
          + 96*z2*x
          )
       + H(R(0,1),x) * (
          - 632/3
          + 1282/3*[1-x]^-1
          - 96*[1-x]^-1*z2
          - 2240/3*x
          + 48*z2
          + 48*z2*x
          )
       + H(R(1,0),x) * (
          - 148/3
          + 470/3*[1-x]^-1
          - 48*[1-x]^-1*z2
          - 1120/3*x
          + 24*z2
          + 24*z2*x
          )
       + H(R(1,1),x) * (
          - 148/3
          + 470/3*[1-x]^-1
          - 48*[1-x]^-1*z2
          - 1120/3*x
          + 24*z2
          + 24*z2*x
          )
       + H(R(0),x) * (
          - 4474/27
          + 14321/27*[1-x]^-1
          - 420*[1-x]^-1*z2
          - 44*[1-x]^-1*z3
          - 37000/27*x
          + 240*z2
          + 408*z2*x
          + 22*z3
          + 22*z3*x
          )
       + H(R(1),x) * (
          + 1300/27
          + 4429/27*[1-x]^-1
          - 116*[1-x]^-1*z2
          - 18518/27*x
          + 64*z2
          + 136*z2*x
          )
       + 14939/81
          + 25279/162*[1-x]^-1
          - 1282/3*[1-x]^-1*z2
          - 436/3*[1-x]^-1*z3
          + 102*[1-x]^-1*z4
          - 79606/81*x
          + 632/3*z2
          + 2240/3*z2*x
          + 266/3*z3
          + 386/3*z3*x
          - 51*z4
          - 51*z4*x
       + delta_(1 - x) * (
          + 281971/864
          + 14321/27*z2
          - 1/6*z3
          + 4*z3*z2
          + 1027/6*z4
          + 2*z5
          )
       );
     
 L cLns4nf23X = cf*ca*nf^2* 16/9 * (

       + H(R(0,0,0,0,1),x) * (
          - 40*x
          + 80*x^2
          - 120*x^3
          )
       + H(R(0,0,0,1,0),x) * (
          - 16*x
          + 32*x^2
          - 48*x^3
          )
       + H(R(0,0,0,1,1),x) * (
          - 20*x
          + 40*x^2
          - 60*x^3
          )
       + H(R(0,0,1,0,0),x) * (
          + 16*x
          - 32*x^2
          + 48*x^3
          )
       + H(R(0,0,1,0,1),x) * (
          - 4*x
          + 8*x^2
          - 12*x^3
          )
       + H(R(0,0,1,1,0),x) * (
          + 4*x
          - 8*x^2
          + 12*x^3
          )
       + H(R(0,1,0,0,0),x) * (
          + 40*x
          - 80*x^2
          + 120*x^3
          )
       + H(R(0,1,0,0,1),x) * (
          - 48*x^-2
          + 24*x^-1
          - 4*x
          + 8*x^2
          - 12*x^3
          )
       + H(R(0,1,0,1,0),x) * (
          + 4*x
          - 8*x^2
          + 12*x^3
          )
       + H(R(0,1,0,1,1),x) * (
          - 18*x
          + 72*x^2
          - 60*x^3
          )
       + H(R(0,1,1,0,0),x) * (
          + 48*x^-2
          - 24*x^-1
          + 20*x
          - 40*x^2
          + 60*x^3
          )
       + H(R(0,1,1,0,1),x) * (
          + 18*x
          - 72*x^2
          + 60*x^3
          )
       + H(R(1,0,0,0,1),x) * (
          - 80*x^-2
          + 40*x^-1
          - 40*x
          + 80*x^2
          - 120*x^3
          )
       + H(R(1,0,0,1,0),x) * (
          - 32*x^-2
          + 16*x^-1
          - 16*x
          + 32*x^2
          - 48*x^3
          )
       + H(R(1,0,0,1,1),x) * (
          - 40*x^-2
          + 20*x^-1
          - 20*x
          + 40*x^2
          - 60*x^3
          )
       + H(R(1,0,1,0,0),x) * (
          + 32*x^-2
          - 16*x^-1
          + 16*x
          - 32*x^2
          + 48*x^3
          )
       + H(R(1,0,1,0,1),x) * (
          - 8*x^-2
          + 4*x^-1
          - 4*x
          + 8*x^2
          - 12*x^3
          )
       + H(R(1,0,1,1,0),x) * (
          + 8*x^-2
          - 4*x^-1
          + 4*x
          - 8*x^2
          + 12*x^3
          )
       + H(R(1,1,0,0,0),x) * (
          + 80*x^-2
          - 40*x^-1
          + 40*x
          - 80*x^2
          + 120*x^3
          )
       + H(R(1,1,0,0,1),x) * (
          - 8*x^-2
          + 4*x^-1
          - 4*x
          + 8*x^2
          - 12*x^3
          )
       + H(R(1,1,0,1,0),x) * (
          + 8*x^-2
          - 4*x^-1
          + 4*x
          - 8*x^2
          + 12*x^3
          )
       + H(R(1,1,0,1,1),x) * (
          - 18*x
          + 72*x^2
          - 60*x^3
          )
       + H(R(1,1,1,0,0),x) * (
          + 40*x^-2
          - 20*x^-1
          + 20*x
          - 40*x^2
          + 60*x^3
          )
       + H(R(1,1,1,0,1),x) * (
          + 18*x
          - 72*x^2
          + 60*x^3
          )
       + H(R(0,0,0,0),x) * (
          + 188/3*x
          )
       + H(R(0,0,0,1),x) * (
          + 80*x^-1
          + 115/2*x
          + 184*x^2
          - 102*x^3
          )
       + H(R(0,0,1,0),x) * (
          + 32*x^-1
          + 86*x
          + 48*x^2
          )
       + H(R(0,0,1,1),x) * (
          + 40*x^-1
          + 86*x
          + 76*x^2
          - 8*x^3
          )
       + H(R(0,1,0,0),x) * (
          - 32*x^-1
          + 91*x
          - 112*x^2
          + 102*x^3
          )
       + H(R(0,1,0,1),x) * (
          + 8*x^-1
          + 61*x
          + 12*x^2
          )
       + H(R(0,1,1,0),x) * (
          - 8*x^-1
          + 65*x
          - 28*x^2
          + 8*x^3
          )
       + H(R(0,1,1,1),x) * (
          + 61*x
          )
       + H(R(1,0,0,0),x) * (
          - 80*x^-1
          + 115/3*x
          - 120*x^2
          )
       + H(R(1,0,0,1),x) * (
          + 16
          - 20*x^-2
          - 4*x^-1
          + 7*x
          + 76*x^2
          - 102*x^3
          )
       + H(R(1,0,1,0),x) * (
          - 8*x^-1
          + 40*x
          - 12*x^2
          )
       + H(R(1,0,1,1),x) * (
          + 4*x
          + 76*x^2
          - 8*x^3
          )
       + H(R(1,1,0,0),x) * (
          - 16
          + 20*x^-2
          - 28*x^-1
          + 75*x
          - 124*x^2
          + 102*x^3
          )
       + H(R(1,1,0,1),x) * (
          + 80*x
          - 60*x^2
          )
       + H(R(1,1,1,0),x) * (
          + 34*x
          - 16*x^2
          + 8*x^3
          )
       + H(R(1,1,1,1),x) * (
          + 36*x
          )
       + H(R(0,0,0),x) * (
          + 125/6
          + 10969/36*x
          + 120*x^2
          + 40*z2*x
          - 80*z2*x^2
          + 120*z2*x^3
          )
       + H(R(0,0,1),x) * (
          - 23/2
          - 12*x^-1
          + 1613/6*x
          + 290*x^2
          - 197/3*x^3
          + 4*z2*x
          - 8*z2*x^2
          + 12*z2*x^3
          )
       + H(R(0,1,0),x) * (
          - 23
          - 32*x^-1
          + 1307/6*x
          - 20*x^2
          + 197/3*x^3
          + 48*z2*x^-2
          - 24*z2*x^-1
          + 4*z2*x
          - 8*z2*x^2
          + 12*z2*x^3
          )
       + H(R(0,1,1),x) * (
          - 29
          - 40*x^-1
          + 471/2*x
          + 8*x^2
          - 18*z2*x
          + 72*z2*x^2
          - 60*z2*x^3
          )
       + H(R(1,0,0),x) * (
          - 24
          - 36*x^-1
          + 1439/9*x
          - 90*x^2
          + 80*z2*x^-2
          - 40*z2*x^-1
          + 40*z2*x
          - 80*z2*x^2
          + 120*z2*x^3
          )
       + H(R(1,0,1),x) * (
          - 85/3
          - 8*x^-1
          + 721/6*x
          + 152*x^2
          - 197/3*x^3
          + 8*z2*x^-2
          - 4*z2*x^-1
          + 4*z2*x
          - 8*z2*x^2
          + 12*z2*x^3
          )
       + H(R(1,1,0),x) * (
          - 71/3
          + 8*x^-1
          + 997/6*x
          - 100*x^2
          + 197/3*x^3
          + 8*z2*x^-2
          - 4*z2*x^-1
          + 4*z2*x
          - 8*z2*x^2
          + 12*z2*x^3
          )
       + H(R(1,1,1),x) * (
          - 25
          + 293/2*x
          - 18*z2*x
          + 72*z2*x^2
          - 60*z2*x^3
          )
       + H(R(0,0),x) * (
          - 3301/36
          + 2471/3*x
          + 210*x^2
          - 80*z2*x^-1
          - 115/2*z2*x
          - 184*z2*x^2
          + 102*z2*x^3
          - 28*z3*x
          + 56*z3*x^2
          - 84*z3*x^3
          )
       + H(R(0,1),x) * (
          - 941/6
          - 36*x^-1
          + 10169/18*x
          + 611/3*x^2
          - 8*z2*x^-1
          - 61*z2*x
          - 12*z2*x^2
          - 48*z3*x^-2
          + 24*z3*x^-1
          + 62*z3*x
          - 304*z3*x^2
          + 216*z3*x^3
          )
       + H(R(1,0),x) * (
          - 464/3
          + 32*x^-1
          + 4565/12*x
          + 43/3*x^2
          + 20*z2*x^-2
          + 4*z2*x^-1
          - 16*z2
          - 7*z2*x
          - 76*z2*x^2
          + 102*z2*x^3
          - 56*z3*x^-2
          + 28*z3*x^-1
          - 28*z3*x
          + 56*z3*x^2
          - 84*z3*x^3
          )
       + H(R(1,1),x) * (
          - 155
          + 40*x^-1
          + 14459/36*x
          + 8*x^2
          - 80*z2*x
          + 60*z2*x^2
          - 56*z3*x^-2
          + 28*z3*x^-1
          + 62*z3*x
          - 304*z3*x^2
          + 216*z3*x^3
          )
       + H(R(0),x) * (
          - 3679/12
          + 839905/648*x
          + 587/3*x^2
          + 12*z2*x^-1
          + 23/2*z2
          - 1613/6*z2*x
          - 290*z2*x^2
          + 197/3*z2*x^3
          + 56*z3*x^-1
          - 605/6*z3*x
          + 164*z3*x^2
          - 110*z3*x^3
          - 53*z4*x
          + 106*z4*x^2
          - 159*z4*x^3
          )
       + H(R(1),x) * (
          - 4483/12
          + 84*x^-1
          + 842437/1296*x
          + 587/3*x^2
          + 8*z2*x^-1
          + 85/3*z2
          - 721/6*z2*x
          - 152*z2*x^2
          + 197/3*z2*x^3
          - 20*z3*x^-2
          + 44*z3*x^-1
          + 16*z3
          + 397/3*z3*x
          - 136*z3*x^2
          - 110*z3*x^3
          - 106*z4*x^-2
          + 53*z4*x^-1
          - 53*z4*x
          + 106*z4*x^2
          - 159*z4*x^3
          )
       - 763025/1296
          + 3130309/2592*x
          + 36*z2*x^-1
          + 941/6*z2
          - 10169/18*z2*x
          - 611/3*z2*x^2
          + 12*z3*x^-1
          - 13/6*z3
          - 391*z3*x
          + 650*z3*x^2
          - 197*z3*x^3
          + 22*z3*z2*x
          - 80*z3*z2*x^2
          + 72*z3*z2*x^3
          + 106*z4*x^-1
          + 33*z4*x
          + 263*z4*x^2
          - 192*z4*x^3
          + 140*z5*x
          - 640*z5*x^2
          + 480*z5*x^3
     ) 
*
     + cf*[cf-ca/2]*nf^2* 16/9 * (

       + H(R(-1,-1,-1,-1,0),x) * (
          - 320*x
          )
       + H(R(-1,-1,-1,0,0),x) * (
          + 544*x
          )
       + H(R(-1,-1,0,-1,0),x) * (
          + 352*x
          )
       + H(R(-1,-1,0,0,0),x) * (
          - 576*x
          )
       + H(R(-1,0,-1,-1,0),x) * (
          + 352*x
          )
       + H(R(-1,0,-1,0,0),x) * (
          - 560*x
          )
       + H(R(-1,0,0,-1,0),x) * (
          - 368*x
          )
       + H(R(-1,0,0,0,0),x) * (
          + 288*x
          )
       + H(R(0,-1,-1,-1,0),x) * (
          + 352*x
          )
       + H(R(0,-1,-1,0,0),x) * (
          - 560*x
          )
       + H(R(0,-1,0,-1,0),x) * (
          - 368*x
          )
       + H(R(0,-1,0,0,0),x) * (
          + 144*x
          )
       + H(R(0,-1,0,0,1),x) * (
          - 224*x
          )
       + H(R(0,-1,0,1,0),x) * (
          - 144*x
          )
       + H(R(0,-1,0,1,1),x) * (
          - 128*x
          )
       + H(R(0,0,-1,-1,0),x) * (
          - 384*x
          )
       + H(R(0,0,-1,0,0),x) * (
          + 48*x
          )
       + H(R(0,0,-1,0,1),x) * (
          - 288*x
          )
       + H(R(0,0,1,0,0),x) * (
          - 48*x
          )
       + H(R(0,1,0,-1,0),x) * (
          - 160*x
          )
       + H(R(0,1,0,0,0),x) * (
          - 144*x
          )
       + H(R(0,1,0,0,1),x) * (
          - 184*x
          )
       + H(R(0,1,0,1,0),x) * (
          + 56*x
          )
       + H(R(0,1,1,0,0),x) * (
          + 16*x
          )
       + H(R(0,1,1,0,1),x) * (
          - 40*x
          )
       + H(R(0,1,1,1,0),x) * (
          + 40*x
          )
       + H(R(1,0,-1,0,0),x) * (
          - 288*x
          )
       + H(R(1,0,-1,0,1),x) * (
          - 192*x
          )
       + H(R(1,0,0,-1,0),x) * (
          - 256*x
          )
       + H(R(1,0,0,0,0),x) * (
          - 288*x
          )
       + H(R(1,0,0,0,1),x) * (
          - 344*x
          )
       + H(R(1,0,0,1,0),x) * (
          - 112*x
          )
       + H(R(1,0,0,1,1),x) * (
          - 168*x
          )
       + H(R(1,0,1,0,0),x) * (
          + 72*x
          )
       + H(R(1,0,1,0,1),x) * (
          - 16*x
          )
       + H(R(1,0,1,1,0),x) * (
          + 56*x
          )
       + H(R(1,1,0,-1,0),x) * (
          - 128*x
          )
       + H(R(1,1,0,0,1),x) * (
          - 184*x
          )
       + H(R(1,1,0,1,0),x) * (
          + 64*x
          )
       + H(R(1,1,0,1,1),x) * (
          - 40*x
          )
       + H(R(1,1,1,0,0),x) * (
          + 88*x
          )
       + H(R(1,1,1,0,1),x) * (
          - 32*x
          )
       + H(R(1,1,1,1,0),x) * (
          + 72*x
          )
       + H(R(-1,-1,-1,0),x) * (
          + 160
          + 32*x^-2
          - 80*x^-1
          + 672*x
          + 160*x^2
          - 48*x^3
          )
       + H(R(-1,-1,0,0),x) * (
          - 272
          - 272/5*x^-2
          + 136*x^-1
          - 1040*x
          - 272*x^2
          + 408/5*x^3
          )
       + H(R(-1,0,-1,0),x) * (
          - 176
          - 176/5*x^-2
          + 88*x^-1
          - 688*x
          - 176*x^2
          + 264/5*x^3
          )
       + H(R(-1,0,0,0),x) * (
          + 576
          + 576/5*x^-2
          + 664*x
          - 864/5*x^3
          )
       + H(R(-1,0,0,1),x) * (
          + 224
          + 224/5*x^-2
          + 112*x^-1
          - 224*x^2
          - 336/5*x^3
          )
       + H(R(-1,0,1,0),x) * (
          + 144
          + 144/5*x^-2
          + 72*x^-1
          - 144*x^2
          - 216/5*x^3
          )
       + H(R(-1,0,1,1),x) * (
          + 128
          + 128/5*x^-2
          + 64*x^-1
          - 128*x^2
          - 192/5*x^3
          )
       + H(R(0,-1,-1,0),x) * (
          - 192
          - 192/5*x^-2
          + 96*x^-1
          - 688*x
          - 160*x^2
          + 48*x^3
          )
       + H(R(0,-1,0,0),x) * (
          + 576
          + 576/5*x^-2
          + 216*x
          + 272*x^2
          - 408/5*x^3
          )
       + H(R(0,-1,0,1),x) * (
          + 192
          + 192/5*x^-2
          + 96*x^-1
          - 352*x
          )
       + H(R(0,0,-1,0),x) * (
          + 384
          + 384/5*x^-2
          + 24*x
          + 240*x^2
          - 168/5*x^3
          )
       + H(R(0,0,0,0),x) * (
          - 248/3*x
          + 864/5*x^3
          )
       + H(R(0,0,0,1),x) * (
          + 127*x
          + 344*x^2
          + 1132/5*x^3
          )
       + H(R(0,0,1,0),x) * (
          + 136*x
          + 112*x^2
          + 168/5*x^3
          )
       + H(R(0,0,1,1),x) * (
          + 148*x
          + 160*x^2
          + 712/5*x^3
          )
       + H(R(0,1,0,0),x) * (
          - 34*x
          - 72*x^2
          - 724/5*x^3
          )
       + H(R(0,1,0,1),x) * (
          + 98*x
          + 16*x^2
          + 24/5*x^3
          )
       + H(R(0,1,1,0),x) * (
          + 154*x
          - 48*x^2
          - 544/5*x^3
          )
       + H(R(0,1,1,1),x) * (
          + 122*x
          )
       + H(R(1,0,-1,0),x) * (
          + 64
          + 64/5*x^-2
          + 32*x^-1
          - 336*x
          + 64*x^2
          + 96/5*x^3
          )
       + H(R(1,0,0,0),x) * (
          - 1138/3*x
          )
       + H(R(1,0,0,1),x) * (
          + 64
          + 64/5*x^-2
          + 32*x^-1
          - 370*x
          + 120*x^2
          + 796/5*x^3
          )
       + H(R(1,0,1,0),x) * (
          - 32
          - 32/5*x^-2
          - 16*x^-1
          + 176*x
          - 32*x^2
          - 48/5*x^3
          )
       + H(R(1,0,1,1),x) * (
          + 56*x
          + 32*x^2
          + 104*x^3
          )
       + H(R(1,1,0,0),x) * (
          - 16
          - 16/5*x^-2
          - 8*x^-1
          + 126*x
          - 72*x^2
          - 724/5*x^3
          )
       + H(R(1,1,0,1),x) * (
          + 16
          + 16/5*x^-2
          + 8*x^-1
          - 8*x
          + 16*x^2
          + 24/5*x^3
          )
       + H(R(1,1,1,0),x) * (
          - 16
          - 16/5*x^-2
          - 8*x^-1
          + 188*x
          - 48*x^2
          - 544/5*x^3
          )
       + H(R(1,1,1,1),x) * (
          + 72*x
          )
       + H(R(-1,-1,-1),x) * (
          - 160*z2*x
          )
       + H(R(-1,-1,0),x) * (
          - 336
          - 1232/25*x^-2
          + 128*x^-1
          - 2752/3*x
          - 320*x^2
          + 1968/25*x^3
          + 112*z2*x
          )
       + H(R(-1,0,-1),x) * (
          + 176*z2*x
          )
       + H(R(-1,0,0),x) * (
          + 6104/5
          + 3616/25*x^-2
          + 272/5*x^-1
          + 17152/15*x
          - 408/5*x^2
          - 5784/25*x^3
          - 56*z2*x
          )
       + H(R(-1,0,1),x) * (
          + 448
          + 1232/25*x^-2
          + 160*x^-1
          + 48*x
          - 368*x^2
          - 1968/25*x^3
          )
       + H(R(0,-1,-1),x) * (
          + 176*z2*x
          )
       + H(R(0,-1,0),x) * (
          + 784
          + 2384/25*x^-2
          + 112/5*x^-1
          + 1264/5*x
          + 296*x^2
          - 1968/25*x^3
          + 120*z2*x
          )
       + H(R(0,0,-1),x) * (
          + 96*z2*x
          )
       + H(R(0,0,0),x) * (
          + 289/15
          - 576/5*x^-1
          - 73891/90*x
          + 864/5*x^2
          + 5784/25*x^3
          )
       + H(R(0,0,1),x) * (
          - 143
          - 288/5*x^-1
          - 143/15*x
          + 424*x^2
          + 18104/75*x^3
          + 192*z2*x
          )
       + H(R(0,1,0),x) * (
          - 342/5
          - 112/5*x^-1
          + 2383/15*x
          - 476/5*x^2
          - 488/3*x^3
          + 288*z2*x
          )
       + H(R(0,1,1),x) * (
          - 426/5
          - 128/5*x^-1
          + 659/5*x
          - 328/5*x^2
          + 216*z2*x
          )
       + H(R(1,0,-1),x) * (
          + 192*z2*x
          )
       + H(R(1,0,0),x) * (
          - 192/5
          + 16/5*x^-1
          - 6862/45*x
          + 724/5*x^2
          + 400*z2*x
          )
       + H(R(1,0,1),x) * (
          - 814/15
          - 16/5*x^-1
          - 301/15*x
          + 716/5*x^2
          + 488/3*x^3
          + 192*z2*x
          )
       + H(R(1,1,0),x) * (
          - 746/15
          + 16/5*x^-1
          + 3131/15*x
          - 196/5*x^2
          - 488/3*x^3
          + 296*z2*x
          )
       + H(R(1,1,1),x) * (
          - 50
          + 73*x
          + 192*z2*x
          )
       + H(R(-1,-1),x) * (
          + 16*z2*x^-2
          - 40*z2*x^-1
          + 80*z2
          + 336*z2*x
          + 80*z2*x^2
          - 24*z2*x^3
          + 160*z3*x
          )
       + H(R(-1,0),x) * (
          + 85732/75
          + 32252/375*x^-2
          + 1632/25*x^-1
          + 79732/75*x
          - 2568/25*x^2
          - 17916/125*x^3
          - 56*z2*x^-2
          - 84*z2*x^-1
          - 280*z2
          - 176*z2*x
          + 168*z2*x^2
          + 84*z2*x^3
          - 80*z3*x
          )
       + H(R(0,-1),x) * (
          - 288/5*z2*x^-2
          - 48*z2*x^-1
          - 288*z2
          + 8*z2*x
          - 80*z2*x^2
          + 24*z2*x^3
          - 112*z3*x
          )
       + H(R(0,0),x) * (
          - 12541/450
          - 3616/25*x^-1
          - 41282/25*x
          + 4444/25*x^2
          + 17916/125*x^3
          - 103*z2*x
          - 344*z2*x^2
          - 260*z2*x^3
          + 96*z3*x
          )
       + H(R(0,1),x) * (
          - 7937/75
          - 752/25*x^-1
          - 67831/225*x
          - 12836/75*x^2
          - 96/5*z2*x^-2
          - 48*z2*x^-1
          - 96*z2
          + 246*z2*x
          - 96*z2*x^2
          - 144/5*z2*x^3
          + 160*z3*x
          )
       + H(R(1,0),x) * (
          - 536/15
          + 112/5*x^-1
          - 799/6*x
          + 320/3*x^2
          - 24*z2*x^-2
          - 60*z2*x^-1
          - 120*z2
          + 546*z2*x
          - 176*z2*x^2
          - 176*z2*x^3
          + 56*z3*x
          )
       + H(R(1,1),x) * (
          - 122/5
          + 128/5*x^-1
          - 13169/90*x
          - 328/5*x^2
          - 96/5*z2*x^-2
          - 48*z2*x^-1
          - 96*z2
          + 344*z2*x
          - 96*z2*x^2
          - 144/5*z2*x^3
          + 80*z3*x
          )
       + H(R(-1),x) * (
          - 1848/25*z2*x^-2
          - 96*z2*x^-1
          - 616*z2
          - 1520/3*z2*x
          + 208*z2*x^2
          + 2952/25*z2*x^3
          - 144/5*z3*x^-2
          + 8*z3*x^-1
          - 144*z3
          - 336*z3*x
          - 16*z3*x^2
          + 216/5*z3*x^3
          - 100*z4*x
          )
       + H(R(0),x) * (
          - 16081/250
          + 628/375*x^-1
          - 39052717/40500*x
          + 41888/375*x^2
          + 80*z2*x^-1
          + 143*z2
          + 787/3*z2*x
          - 424*z2*x^2
          - 24008/75*z2*x^3
          + 115/3*z3*x
          + 16*z3*x^2
          + 872/5*z3*x^3
          + 12*z4*x
          )
       + H(R(1),x) * (
          + 13997/150
          + 1712/25*x^-1
          - 7089221/16200*x
          - 7916/75*x^2
          - 616/25*z2*x^-2
          - 304/5*z2*x^-1
          - 1706/15*z2
          + 7181/15*z2*x
          - 1516/5*z2*x^2
          - 15152/75*z2*x^3
          - 88/5*z3*x^-2
          - 44*z3*x^-1
          - 88*z3
          + 362/3*z3*x
          + 1088/5*z3*x^3
          - 190*z4*x
          )
       - 3918163/81000
          + 49532/375*x^-1
          - 54681799/162000*x
          + 27156/125*x^2
          + 2384/25*z2*x^-1
          + 7937/75*z2
          + 307027/225*z2*x
          + 12836/75*z2*x^2
          - 17916/125*z2*x^3
          + 232/5*z3*x^-1
          + 1591/15*z3
          + 1052/15*z3*x
          - 4/5*z3*x^2
          + 1456/5*z3*x^3
          - 136*z3*z2*x
          + 301*z4*x
          + 302*z4*x^2
          + 677/5*z4*x^3
          + 296*z5*x
     )
*
     + cf*nf^3* 16/27 * (

       + H(R(0,0,0),x) * (
          - 48*x
          )
       + H(R(0,0,1),x) * (
          - 36*x
          )
       + H(R(0,1,0),x) * (
          - 24*x
          )
       + H(R(0,1,1),x) * (
          - 24*x
          )
       + H(R(1,0,0),x) * (
          - 12*x
          )
       + H(R(1,0,1),x) * (
          - 12*x
          )
       + H(R(1,1,0),x) * (
          - 12*x
          )
       + H(R(1,1,1),x) * (
          - 12*x
          )
       + H(R(0,0),x) * (
          + 12
          - 150*x
          )
       + H(R(0,1),x) * (
          + 12
          - 100*x
          )
       + H(R(1,0),x) * (
          + 12
          - 50*x
          )
       + H(R(1,1),x) * (
          + 12
          - 50*x
          )
       + H(R(0),x) * (
          + 38
          - 634/3*x
          + 36*z2*x
          )
       + H(R(1),x) * (
          + 38
          - 317/3*x
          + 12*z2*x
          )
       + 203/3
          - 8609/54*x
          - 12*z2
          + 100*z2*x
          + 12*z3*x
       );


==> anc/c2Lns4nf23xto0.h <==
* ----------------------------------------------------------------------
*
*   Small-x limits of the nf^2 and nf^3 contributions to the four-loop 
*   coefficient functions for the even-N based structure fct's F_{2,L}
*
*   L0 = ln x; z`i' denotes values of the Riemann zeta-function.
*
*   The L0^3 and L0^5 terms of c_2 and c_L agree with the respective
*   resummation predictions in (4.5) & (4.6) of DKMV, arXiv:2202.10362 
*
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324
*
* ----------------------------------------------------------------------

 L  c2ns4nf23xto0 =

       + L0^5 * (
          - 1951/1620*nf^2*cf^2
          )
       + L0^4 * (
          - 1190/243*nf^2*cf^2
          - 1309/108*nf^2*ca*cf
          + 119/162*nf^3*cf
          )
       + L0^3 * (
          - 3533/243*nf^2*cf^2
          + 2296/81*nf^2*cf^2*z2
          - 10051/81*nf^2*ca*cf
          + 110/9*nf^2*ca*cf*z2
          + 1442/243*nf^3*cf
          )
       + L0^2 * (
          - 271195/2916*nf^2*cf^2
          + 8474/81*nf^2*cf^2*z2
          + 4948/27*nf^2*cf^2*z3
          - 386531/648*nf^2*ca*cf
          + 1654/9*nf^2*ca*cf*z2
          - 188/3*nf^2*ca*cf*z3
          + 644/27*nf^3*cf
          - 64/9*nf^3*cf*z2
          )
       + L0 * (
          - 460601/1458*nf^2*cf^2
          + 458/3*nf^2*cf^2*z2
          + 62144/81*nf^2*cf^2*z3
          - 568/9*nf^2*cf^2*z4
          - 2989295/1944*nf^2*ca*cf
          + 20702/27*nf^2*ca*cf*z2
          - 224*nf^2*ca*cf*z3
          - 1139/9*nf^2*ca*cf*z4
          + 39388/729*nf^3*cf
          - 80/3*nf^3*cf*z2
          - 88/27*nf^3*cf*z3
          )
       - 269059/729*nf^2*cf^2
          - 3638/243*nf^2*cf^2*z2
          + 90502/81*nf^2*cf^2*z3
          - 5032/27*nf^2*cf^2*z3*z2
          + 5417/27*nf^2*cf^2*z4
          + 896/27*nf^2*cf^2*z5
          - 19112737/11664*nf^2*ca*cf
          + 30782/27*nf^2*ca*cf*z2
          - 328*nf^2*ca*cf*z3
          + 368/9*nf^2*ca*cf*z3*z2
          - 12785/27*nf^2*ca*cf*z4
          + 136/3*nf^2*ca*cf*z5
          + 110314/2187*nf^3*cf
          - 2600/81*nf^3*cf*z2
          - 680/81*nf^3*cf*z3
          + 68/9*nf^3*cf*z4
         ;

 L  cLns4nf23xto0 =

       + L0^3 * (
          - 920/81*nf^2*cf^2
          )
       + L0^2 * (
          - 5140/81*nf^2*cf^2
          - 176/3*nf^2*ca*cf
          + 32/9*nf^3*cf
          )
       + L0 * (
          - 2456/27*nf^2*cf^2
          + 80/3*nf^2*cf^2*z2
          - 4064/9*nf^2*ca*cf
          + 160/3*nf^2*ca*cf*z2
          + 608/27*nf^3*cf
          )
       - 2062/729*nf^2*cf^2
          + 1040/27*nf^2*cf^2*z2
          + 3632/27*nf^2*cf^2*z3
          - 26422/27*nf^2*ca*cf
          + 752/3*nf^2*ca*cf*z2
          - 64*nf^2*ca*cf*z3
          + 3248/81*nf^3*cf
          - 64/9*nf^3*cf*z2
         ;


==> anc/c2Lns4nf23xto1.h <==
* ----------------------------------------------------------------------
*
*   Large-x limits of the nf^2 and nf^3 contributions to the four-loop 
*   coefficient functions for the structure functions F_2 and F_L.
*
*   These are given in terms of the  D`n' = [(1-x)^{-1} ln^n (1-x)]_+
*   plus-distributions, delta(1-x) and powers of ln(1-x). For F_L also  
*   the terms (1-x)*ln^n (1-x) not included in the article are given. 
*   z`i' denotes values of the Riemann zeta-function. 
*
*   The coefficients of D`i' and of ln^n(1-x) for n = 5,4 agree with
*   previous resummation predictions, for references see the paper.
*
*   Reference: A. Basdew-Sharma, A. Pelloni, F. Herzog and A. Vogt,
*              Four-loop large-n_f contributions to the
*              non-singlet structure functions F_2 and F_L,
*              Nikhef 2022-021, LTH 1324
*
* ----------------------------------------------------------------------

 L  c2ns4nf2xto1 =

      +D5*(
         +64/27*nf^2*cf^2
         )
      +D4*(
         -640/27*nf^2*cf^2
         -44/9*nf^2*ca*cf
         +8/27*nf^3*cf
         )
      +D3*(
         +24238/243*nf^2*cf^2
         +1540/27*nf^2*ca*cf
         -232/81*nf^3*cf
         -928/27*z2*nf^2*cf^2
         -32/9*z2*nf^2*ca*cf
         )
      +D2*(
         -52678/243*nf^2*cf^2
         -7403/27*nf^2*ca*cf
         +940/81*nf^3*cf
         +6104/27*z2*nf^2*cf^2
         +688/9*z2*nf^2*ca*cf
         -32/9*z2*nf^3*cf
         +304/9*z3*nf^2*cf^2
         +16*z3*nf^2*ca*cf
         )
      +D1*(
         +239633/1458*nf^2*cf^2
         +315755/486*nf^2*ca*cf
         -17716/729*nf^3*cf
         -50140/81*z2*nf^2*cf^2
         -9848/27*z2*nf^2*ca*cf
         +464/27*z2*nf^3*cf
         +1312/27*z2^2*nf^2*cf^2
         +64/5*z2^2*nf^2*ca*cf
         -19304/81*z3*nf^2*cf^2
         -688/9*z3*nf^2*ca*cf
         )
      +D0*(
         -161929/972*nf^2*cf^2
         -3761509/5832*nf^2*ca*cf
         +50558/2187*nf^3*cf
         +385300/729*z2*nf^2*cf^2
         +131878/243*z2*nf^2*ca*cf
         -1880/81*z2*nf^3*cf
         -19904/135*z2^2*nf^2*cf^2
         -616/9*z2^2*nf^2*ca*cf
         +16/9*z2^2*nf^3*cf
         +3812/9*z3*nf^2*cf^2
         +6092/81*z3*nf^2*ca*cf
         +80/81*z3*nf^3*cf
         -1376/27*z3*z2*nf^2*cf^2
         -400/9*z3*z2*nf^2*ca*cf
         -64/9*z5*nf^2*cf^2
         +1192/9*z5*nf^2*ca*cf
         )
      +delta_(1-x)*(
         -61555/288*nf^2*cf^2
         -8268733/7776*nf^2*ca*cf
         +281971/5832*nf^3*cf
         +212833/729*z2*nf^2*cf^2
         -2063501/972*z2*nf^2*ca*cf
         +57284/729*z2*nf^3*cf
         +246898/405*z2^2*nf^2*cf^2
         -18248/135*z2^2*nf^2*ca*cf
         +4108/405*z2^2*nf^3*cf
         -1415666/729*z3*nf^2*cf^2
         +17477/18*z3*nf^2*ca*cf
         -2/81*z3*nf^3*cf
         +29288/81*z3*z2*nf^2*cf^2
         +284/9*z3*z2*nf^2*ca*cf
         +16/27*z3*z2*nf^3*cf
         +3904/27*z3^2*nf^2*cf^2
         -604/9*z3^2*nf^2*ca*cf
         +5576/27*z5*nf^2*cf^2
         +3394/27*z5*nf^2*ca*cf
         +8/27*z5*nf^3*cf
         +4496/27*z6*nf^2*cf^2
         +878/27*z6*nf^2*ca*cf
         )
      +ln_(1-x)^5*(
         -64/27*nf^2*cf^2
         )
      +ln_(1-x)^4*(
         +1352/27*nf^2*cf^2
         +44/9*nf^2*ca*cf
         -8/27*nf^3*cf
         )
      +ln_(1-x)^3*(
         -70132/243*nf^2*cf^2
         -3652/27*nf^2*ca*cf
         +592/81*nf^3*cf
         +224/27*z2*nf^2*cf^2
         +448/27*z2*nf^2*ca*cf
         )
      +ln_(1-x)^2*(
         +122221/243*nf^2*cf^2
         +32249/27*nf^2*ca*cf
         -4432/81*nf^3*cf
         -6800/27*z2*nf^2*cf^2
         -209*z2*nf^2*ca*cf
         +32/9*z2*nf^3*cf
         +848/9*z3*nf^2*cf^2
         -112*z3*nf^2*ca*cf
         )
      +ln_(1-x)*(
         +360863/729*nf^2*cf^2
         -1120828/243*nf^2*ca*cf
         +136624/729*nf^3*cf
         +98632/81*z2*nf^2*cf^2
         +30136/27*z2*nf^2*ca*cf
         -1184/27*z2*nf^3*cf
         +800/27*z2^2*nf^2*cf^2
         -512/45*z2^2*nf^2*ca*cf
         -35056/81*z3*nf^2*cf^2
         +6734/9*z3*nf^2*ca*cf
         )
      -706090/729*nf^2*cf^2
         +36059503/5832*nf^2*ca*cf
         -583016/2187*nf^3*cf
         -1170910/729*z2*nf^2*cf^2
         -544594/243*z2*nf^2*ca*cf
         +8864/81*z2*nf^3*cf
         +6496/45*z2^2*nf^2*cf^2
         +572/9*z2^2*nf^2*ca*cf
         -16/9*z2^2*nf^3*cf
         -19336/81*z3*nf^2*cf^2
         -37004/81*z3*nf^2*ca*cf
         -128/81*z3*nf^3*cf
         -6688/27*z3*z2*nf^2*cf^2
         +2704/9*z3*z2*nf^2*ca*cf
         +1504/9*z5*nf^2*cf^2
         -1912/9*z5*nf^2*ca*cf
         ;

 L  c2ns4nf2xto1 =

      +[1-x]*(
         +3159607/729*nf^2*cf^2
         -1591888/243*nf^2*ca*cf
         +170536/729*nf^3*cf
         -9736/27*z2*nf^2*cf^2
         +11072/9*z2*nf^2*ca*cf
         -1184/27*z2*nf^3*cf
         +39424/135*z2^2*nf^2*cf^2
         +13376/45*z2^2*nf^2*ca*cf
         -253456/81*z3*nf^2*cf^2
         +10960/9*z3*nf^2*ca*cf
         +896/3*z3*z2*nf^2*cf^2
         -256*z3*z2*nf^2*ca*cf
         -160*z5*nf^2*cf^2
         -2000/3*z5*nf^2*ca*cf
         )
      +ln_(1-x)*[1-x]*(
         -2473594/729*nf^2*cf^2
         +115430/27*nf^2*ca*cf
         -9872/81*nf^3*cf
         +28336/27*z2*nf^2*cf^2
         -22816/27*z2*nf^2*ca*cf
         +64/9*z2*nf^3*cf
         -704/9*z2^2*nf^2*cf^2
         +1600/9*z2^2*nf^2*ca*cf
         +57440/27*z3*nf^2*cf^2
         -14656/9*z3*nf^2*ca*cf
         )
      +ln_(1-x)^2*[1-x]*(
         +32956/81*nf^2*cf^2
         -6112/9*nf^2*ca*cf
         +592/27*nf^3*cf
         -4256/9*z2*nf^2*cf^2
         +2336/9*z2*nf^2*ca*cf
         -128*z3*nf^2*cf^2
         +64/3*z3*nf^2*ca*cf
         )
      +ln_(1-x)^3*[1-x]*(
         +520/9*nf^2*cf^2
         +880/27*nf^2*ca*cf
         -32/27*nf^3*cf
         +704/27*z2*nf^2*cf^2
         -352/27*z2*nf^2*ca*cf
         )
      +ln_(1-x)^4*[1-x]*(
         -16/3*nf^2*cf^2
         )
      +ln_(1-x)^4*(
         +16/3*nf^2*cf^2
         )
      +ln_(1-x)^3*(
         -184/27*nf^2*cf^2
         -880/27*nf^2*ca*cf
         +32/27*nf^3*cf
         -704/27*z2*nf^2*cf^2
         +352/27*z2*nf^2*ca*cf
         )
      +ln_(1-x)^2*(
         -15172/81*nf^2*cf^2
         +3200/9*nf^2*ca*cf
         -304/27*nf^3*cf
         +736/9*z2*nf^2*cf^2
         -64*z2*nf^2*ca*cf
         +128*z3*nf^2*cf^2
         -320/3*z3*nf^2*ca*cf
         )
      +ln_(1-x)*(
         +494242/729*nf^2*cf^2
         -35846/27*nf^2*ca*cf
         +3248/81*nf^3*cf
         -2032/27*z2*nf^2*cf^2
         +6592/27*z2*nf^2*ca*cf
         -64/9*z2*nf^3*cf
         +704/9*z2^2*nf^2*cf^2
         +1216/45*z2^2*nf^2*ca*cf
         -12512/27*z3*nf^2*cf^2
         +2944/9*z3*nf^2*ca*cf
         )
      -15803/243*nf^2*cf^2
         +275278/243*nf^2*ca*cf
         -39640/729*nf^3*cf
         -1480/27*z2*nf^2*cf^2
         -12320/27*z2*nf^2*ca*cf
         +608/27*z2*nf^3*cf
         -17728/135*z2^2*nf^2*cf^2
         +704/15*z2^2*nf^2*ca*cf
         +7984/81*z3*nf^2*cf^2
         +304/3*z3*nf^2*ca*cf
         -896/3*z3*z2*nf^2*cf^2
         +256*z3*z2*nf^2*ca*cf
         +160*z5*nf^2*cf^2
         -560/3*z5*nf^2*ca*cf
         ;

